Perfect state transfer on mixed graphs: complete classes and transfer times

For perfect state transfer (PST) on unweighted mixed graphs, we classify the normalized transfer times of complete PST classes. A finite set $\Lambda\subset\mathbb R/\mathbb Z$ containing zero occurs at a nonstationary periodic vertex if and only if $\cos(2\pi(x-y))\in\mathbb Q$ for all $x,y\in\Lambda$. Every admissible set has a connected oriented realization. We also classify the possible return phases of oriented realizations at the minimum vertex period. Transfers at rational multiples of the common minimum vertex period partition a complete class into sets of size at most six, or at most three in an oriented graph with return phase $-1$; both bounds are sharp. We construct complete classes of every finite size, including classes in which all transfers between distinct vertices occur at irrational multiples of the period and no switching automorphism maps a class vertex to a distinct class vertex. We also characterize simultaneous realization in connected oriented graphs with prescribed relative minimum vertex periods and return phases. The proof combines an imaginary quadratic field restriction with an unweighted construction that selects the complete target set.

==> anc/README.md <==
# Perfect state transfer on mixed graphs: complete classes and transfer times

Author: Xingkun Song

## Ancillary material

This directory contains:

- `verify_pst.py`: the main script for finite exact checks and graph construction.
- `verify_schedules.py`: supporting routines for cosine polynomials, rational orbit frames, and rational-time partitions.
- `verify_phase_models.py`: exact checks for both return phases, odd-power lifts, negative-phase partitions, and simultaneous relative periods.
- `verification_report.json` and `schedule_certificate.json`: the results of the exact checks.
- `oriented_class6.npz` and `oriented_class5.npz`: sparse real skew adjacency matrices of the 400- and 1315-vertex examples, respectively.

## Running the verification

Install Python 3.9 or later with NumPy, SciPy, and SymPy. Place the three Python scripts in the same directory. From that directory, run:

```bash
python3 verify_pst.py
```

From another directory, use the appropriate path to `verify_pst.py`. The script writes the reports and sparse graph matrices to the directory containing the scripts, replacing the corresponding supplied files. The checks use exact arithmetic rather than numerical matrix exponentials. They supplement the general proofs in the manuscript.

## Using the graph matrices

Load either matrix with `scipy.sparse.load_npz`. For a stored real skew adjacency matrix `A`, the Hermitian adjacency matrix is `H = 1j*A`, and the transition matrix is the matrix exponential `U(t) = exp(t*A)`. Distinguished vertex indices are zero-based and appear under `ports` in `verification_report.json`. Each underlying edge is counted once.

## Scope of the verification

The construction proving the classification theorem realizes each admissible set of normalized transfer times at nonstationary periodic vertices. The target-selection theorem preserves the return times of selected input vertices up to a common rescaling; it does not make an aperiodic input vertex periodic. Neither construction guarantees global periodicity of the resulting graph. The orders 400 and 1315 are construction bounds, not established minimum orders.

The checks also cover the empty product in the singleton case and two applications of the cell construction to an oriented edge. These examples check the distinction between the minimum vertex period, which allows a return phase of -1, and the least positive return time with phase +1. The corresponding results appear under `singleton_and_phase_checks` in `verification_report.json`.

The `phase_model_checks` entry checks an odd-power lift with return phase -1, eight rational orbit models for the two phase choices, a negative-phase rational-time partition, and a joined model with two different minimum vertex periods and return phases. The orbit checks include positive integer parameters 4 and 12, which are not squarefree. All these checks use exact coefficients, matrix identities, and local spectral supports.


==> anc/schedule_certificate.json <==
{
  "polynomials": [
    {
      "name": "gaussian_powers_3",
      "Delta": 1,
      "class_size": 3,
      "degree": 6,
      "points": [
        [
          "1",
          "0"
        ],
        [
          "3/5",
          "4/5"
        ],
        [
          "-7/25",
          "24/25"
        ]
      ],
      "weights": [
        "47069/393216",
        "20387/65536",
        "125975/786432",
        "25175/131072",
        "41875/393216",
        "11875/131072",
        "15625/786432"
      ],
      "factors": [
        {
          "j": 0,
          "k": 1,
          "n": 2,
          "real_part": "-7/25"
        },
        {
          "j": 0,
          "k": 2,
          "n": 1,
          "real_part": "-7/25"
        },
        {
          "j": 1,
          "k": 2,
          "n": 2,
          "real_part": "-7/25"
        }
      ],
      "positive_constant_and_frequency_one": true,
      "all_pairwise_zeros_exact": true
    },
    {
      "name": "gaussian_powers_7",
      "Delta": 1,
      "class_size": 7,
      "degree": 30,
      "points": [
        [
          "1",
          "0"
        ],
        [
          "3/5",
          "4/5"
        ],
        [
          "-7/25",
          "24/25"
        ],
        [
          "-117/125",
          "44/125"
        ],
        [
          "-527/625",
          "-336/625"
        ],
        [
          "-237/3125",
          "-3116/3125"
        ],
        [
          "11753/15625",
          "-10296/15625"
        ]
      ],
      "weights": [
        "1332119881090457448300717207589147349413717425746309438348477/19912807479009398563304277482990286897388625764989385863856128",
        "1314163296427344500116708374321884346232729007903265162052013/9956403739504699281652138741495143448694312882494692931928064",
        "10093336631834341809098198924505632386932707258961299916948475/79651229916037594253217109931961147589554503059957543455424512",
        "1178586246338190964859618574783491111455523978848241864878175/9956403739504699281652138741495143448694312882494692931928064",
        "8567894838852430863050527242924873018122757668579193069728125/79651229916037594253217109931961147589554503059957543455424512",
        "3785379019095806952181173030668864722803203129218027055815625/39825614958018797126608554965980573794777251529978771727712256",
        "240806324958775740311434402135557721858996150107136961171875/2950045552445836824193226293776338799613129742961390498349056",
        "2711750769127996321043665343440985760591581245767207477109375/39825614958018797126608554965980573794777251529978771727712256",
        "2195439081343737645903368810708041898758468098407864822265625/39825614958018797126608554965980573794777251529978771727712256",
        "52227886881080838561971981466370587852087017626792982421875/1206836816909660518988138029272138599841734894847841567506432",
        "2621128696794410755557391624807514546676003296961194130859375/79651229916037594253217109931961147589554503059957543455424512",
        "964014484404970654328608776931277594324534324826566533203125/39825614958018797126608554965980573794777251529978771727712256",
        "456599760165130162781219287268628176583785232453876220703125/26550409972012531417739036643987049196518167686652514485141504",
        "234570793778245770085451002874651186495805699374570556640625/19912807479009398563304277482990286897388625764989385863856128",
        "618326127940314412115006909340685951050730884558868408203125/79651229916037594253217109931961147589554503059957543455424512",
        "97757352945064529746526099555103152554674725698089599609375/19912807479009398563304277482990286897388625764989385863856128",
        "59148168130854105420670960203921336077940840587615966796875/19912807479009398563304277482990286897388625764989385863856128",
        "34116498927799135143889334137803162135195050716400146484375/19912807479009398563304277482990286897388625764989385863856128",
        "74710195067673377575419446571525867211474683284759521484375/79651229916037594253217109931961147589554503059957543455424512",
        "9653476268735222488810849598385422612568438053131103515625/19912807479009398563304277482990286897388625764989385863856128",
        "18717245374883605247126526900703676693923771381378173828125/79651229916037594253217109931961147589554503059957543455424512",
        "4219463365762847237889779317680456782691180706024169921875/39825614958018797126608554965980573794777251529978771727712256",
        "3502412742615715794832222403833212447352707386016845703125/79651229916037594253217109931961147589554503059957543455424512",
        "660281463796883047844385827913720277138054370880126953125/39825614958018797126608554965980573794777251529978771727712256",
        "222372779512443799224716367234577774070203304290771484375/39825614958018797126608554965980573794777251529978771727712256",
        "7269514191936943687459375951220863498747348785400390625/4425068328668755236289839440664508199419694614442085747523584",
        "402857855895046096161848936390015296638011932373046875/983348517481945608064408764592112933204376580987130166116352",
        "3301989400049064327102854576878598891198635101318359375/39825614958018797126608554965980573794777251529978771727712256",
        "1013001440001125297296624694354250095784664154052734375/79651229916037594253217109931961147589554503059957543455424512",
        "3250912451562004701344221757608465850353240966796875/2489100934876174820413034685373785862173578220623673232982016",
        "5293955920339377119177015629247762262821197509765625/79651229916037594253217109931961147589554503059957543455424512"
      ],
      "factors": [
        {
          "j": 0,
          "k": 1,
          "n": 2,
          "real_part": "-7/25"
        },
        {
          "j": 0,
          "k": 2,
          "n": 1,
          "real_part": "-7/25"
        },
        {
          "j": 0,
          "k": 3,
          "n": 1,
          "real_part": "-117/125"
        },
        {
          "j": 0,
          "k": 4,
          "n": 1,
          "real_part": "-527/625"
        },
        {
          "j": 0,
          "k": 5,
          "n": 1,
          "real_part": "-237/3125"
        },
        {
          "j": 0,
          "k": 6,
          "n": 3,
          "real_part": "-2114245277767/3814697265625"
        },
        {
          "j": 1,
          "k": 2,
          "n": 2,
          "real_part": "-7/25"
        },
        {
          "j": 1,
          "k": 3,
          "n": 1,
          "real_part": "-7/25"
        },
        {
          "j": 1,
          "k": 4,
          "n": 1,
          "real_part": "-117/125"
        },
        {
          "j": 1,
          "k": 5,
          "n": 1,
          "real_part": "-527/625"
        },
        {
          "j": 1,
          "k": 6,
          "n": 1,
          "real_part": "-237/3125"
        },
        {
          "j": 2,
          "k": 3,
          "n": 2,
          "real_part": "-7/25"
        },
        {
          "j": 2,
          "k": 4,
          "n": 1,
          "real_part": "-7/25"
        },
        {
          "j": 2,
          "k": 5,
          "n": 1,
          "real_part": "-117/125"
        },
        {
          "j": 2,
          "k": 6,
          "n": 1,
          "real_part": "-527/625"
        },
        {
          "j": 3,
          "k": 4,
          "n": 2,
          "real_part": "-7/25"
        },
        {
          "j": 3,
          "k": 5,
          "n": 1,
          "real_part": "-7/25"
        },
        {
          "j": 3,
          "k": 6,
          "n": 1,
          "real_part": "-117/125"
        },
        {
          "j": 4,
          "k": 5,
          "n": 2,
          "real_part": "-7/25"
        },
        {
          "j": 4,
          "k": 6,
          "n": 1,
          "real_part": "-7/25"
        },
        {
          "j": 5,
          "k": 6,
          "n": 2,
          "real_part": "-7/25"
        }
      ],
      "positive_constant_and_frequency_one": true,
      "all_pairwise_zeros_exact": true
    },
    {
      "name": "six_rational_plus_1_irrational",
      "Delta": 3,
      "class_size": 7,
      "degree": 35,
      "points": [
        [
          "1",
          "0"
        ],
        [
          "1/2",
          "1/2"
        ],
        [
          "-1/2",
          "1/2"
        ],
        [
          "-1",
          "0"
        ],
        [
          "-1/2",
          "-1/2"
        ],
        [
          "1/2",
          "-1/2"
        ],
        [
          "1/7",
          "4/7"
        ]
      ],
      "weights": [
        "97337756891266049641/1831228086487992238080",
        "96596620276704299207/915614043243996119040",
        "235988494426352531881/2289035108109990297600",
        "454006066597925644411/4578070216219980595200",
        "85927336806821638753/915614043243996119040",
        "199834387214650420229/2289035108109990297600",
        "365127002556051971957/4578070216219980595200",
        "327232290213504220423/4578070216219980595200",
        "28734908255359392521/457807021621998059520",
        "61727233466324680183/1144517554054995148800",
        "12957302360574542129/286129388513748787200",
        "42462917064096502501/1144517554054995148800",
        "13557478340757738659/457807021621998059520",
        "210520969958217343169/9156140432439961190400",
        "79358627615342330579/4578070216219980595200",
        "115988055758666876351/9156140432439961190400",
        "20500399222483744399/2289035108109990297600",
        "13991934784329744059/2289035108109990297600",
        "7358422703421088067/1831228086487992238080",
        "23235616899764437261/9156140432439961190400",
        "14056418817121889659/9156140432439961190400",
        "202962864026051987/228903510810999029760",
        "55745103015060229/114451755405499514880",
        "1159737539147146267/4578070216219980595200",
        "227238071056687243/1831228086487992238080",
        "130213226239773901/2289035108109990297600",
        "55431433216183759/2289035108109990297600",
        "43407621708781001/4578070216219980595200",
        "10296850333933121/3052046810813320396800",
        "9835180310621071/9156140432439961190400",
        "2745150682356551/9156140432439961190400",
        "108832023581113/1526023405406660198400",
        "15877651271041/1144517554054995148800",
        "2101898327809/1017348936937773465600",
        "318349605623/1526023405406660198400",
        "96889010407/9156140432439961190400"
      ],
      "factors": [
        {
          "j": 0,
          "k": 1,
          "n": 2,
          "real_part": "-1/2"
        },
        {
          "j": 0,
          "k": 2,
          "n": 1,
          "real_part": "-1/2"
        },
        {
          "j": 0,
          "k": 3,
          "n": 1,
          "real_part": "-1"
        },
        {
          "j": 0,
          "k": 4,
          "n": 1,
          "real_part": "-1/2"
        },
        {
          "j": 0,
          "k": 5,
          "n": 2,
          "real_part": "-1/2"
        },
        {
          "j": 0,
          "k": 6,
          "n": 2,
          "real_part": "-47/49"
        },
        {
          "j": 1,
          "k": 2,
          "n": 2,
          "real_part": "-1/2"
        },
        {
          "j": 1,
          "k": 3,
          "n": 1,
          "real_part": "-1/2"
        },
        {
          "j": 1,
          "k": 4,
          "n": 1,
          "real_part": "-1"
        },
        {
          "j": 1,
          "k": 5,
          "n": 1,
          "real_part": "-1/2"
        },
        {
          "j": 1,
          "k": 6,
          "n": 5,
          "real_part": "-10907/33614"
        },
        {
          "j": 2,
          "k": 3,
          "n": 2,
          "real_part": "-1/2"
        },
        {
          "j": 2,
          "k": 4,
          "n": 1,
          "real_part": "-1/2"
        },
        {
          "j": 2,
          "k": 5,
          "n": 1,
          "real_part": "-1"
        },
        {
          "j": 2,
          "k": 6,
          "n": 3,
          "real_part": "-143/343"
        },
        {
          "j": 3,
          "k": 4,
          "n": 2,
          "real_part": "-1/2"
        },
        {
          "j": 3,
          "k": 5,
          "n": 1,
          "real_part": "-1/2"
        },
        {
          "j": 3,
          "k": 6,
          "n": 1,
          "real_part": "-1/7"
        },
        {
          "j": 4,
          "k": 5,
          "n": 2,
          "real_part": "-1/2"
        },
        {
          "j": 4,
          "k": 6,
          "n": 1,
          "real_part": "-13/14"
        },
        {
          "j": 5,
          "k": 6,
          "n": 1,
          "real_part": "-11/14"
        }
      ],
      "positive_constant_and_frequency_one": true,
      "all_pairwise_zeros_exact": true
    },
    {
      "name": "six_rational_plus_3_irrational",
      "Delta": 3,
      "class_size": 9,
      "degree": 78,
      "points": [
        [
          "1",
          "0"
        ],
        [
          "1/2",
          "1/2"
        ],
        [
          "-1/2",
          "1/2"
        ],
        [
          "-1",
          "0"
        ],
        [
          "-1/2",
          "-1/2"
        ],
        [
          "1/2",
          "-1/2"
        ],
        [
          "1/7",
          "4/7"
        ],
        [
          "-47/49",
          "8/49"
        ],
        [
          "-143/343",
          "-180/343"
        ]
      ],
      "weights": [
        "176663005107914050657545639947114818072928247087479236356039147805714336455729625715519567976257210760312825166068523/16068114636972586541706425819475641882841400231177760781549739541664734720480383128568272810213911554236088320000000000",
        "52669886335227504835688353716250511820649543258458802947926570049269311097243760182436656140719379396311355036540721/2380461427699642450623174195477872871532059293507816412081442895061442180811908611639744120031690600627568640000000000",
        "94094886156926206742396660701061148210580770232967663776164350800408849558709229788330038922647343319148693243991/4176248118771302544952937185048899774617647883347046336984987535195512597915629143227621263213492281802752000000000",
        "1490471075801550340943056060980717039275316605442471986253193168175864093929341579040489835617860340736171732463173951/64272458547890346166825703277902567531365600924711043126198958166658938881921532514273091240855646216944353280000000000",
        "773813039521759742630319922377191398180569368825772213423085307696415472325748941679049293287419022669463354031496327/32136229273945173083412851638951283765682800462355521563099479083329469440960766257136545620427823108472176640000000000",
        "4757505596623824226698536217760607130045430336643996355213392563447191211380841317841322407186939642470538770203761/189036642787912782843605009640889904504016473307973656253526347548996879064475095630214974237810724167483392000000000",
        "19292878228416506940676838799408943055466205674072906222216835814129655292319398789924570543317552772190483982714667/730368847135117570077564809976165540129154555962625490070442706439306123658199233116739673191541434283458560000000000",
        "81238757094555459798563540271878861226587238129608650543168104387929705974626742160553306468366549787320592002067/2924399788328799079389648888793455616132750974825327287569340165923147642275072004471430122889054791925760000000000",
        "938777722080178107720343834346931219234275436449170796808544548089700079332617040428693244520356276987435378745031461/32136229273945173083412851638951283765682800462355521563099479083329469440960766257136545620427823108472176640000000000",
        "61588406550266404028855376309482767052505052593035501866914303596641861737568692959797685807997621360163772311437167/2008514329621573317713303227434455235355175028897220097693717442708091840060047891071034101276738944279511040000000000",
        "3124299304914535800536237807734923577766610386802589013640862715418055208575858465603946264144128466424228546453139/97382512951349009343675307996822072017220607461683398676059027525240816487759897748898623092205524571127808000000000",
        "5593759000614053206320479151883241059925703099409368126201561192168279306773602661347010890534474271727166508661263/167376194135131109809441935619537936279597919074768341474476453559007653338337324255919508439728245356625920000000000",
        "25292274463245768992835065432518729287410715281821146062203122713160559725040543860790558161156736848646247116136747/730368847135117570077564809976165540129154555962625490070442706439306123658199233116739673191541434283458560000000000",
        "71638882179352776038930148904315692752743539432092980795772229437197862686890455672705341440737660974600127498373629/2008514329621573317713303227434455235355175028897220097693717442708091840060047891071034101276738944279511040000000000",
        "41153987077936034429500009759713121831766809343110044085225306108182674051721593519262634925931599252751881414836043/1127586992068251687137293039963202939146764928503702510985946634502788401437219868671457741067642916086743040000000000",
        "297966801222386094337976512652449590750267589379149428261184413590358099369366740021963146894161743872754004133436551/8034057318486293270853212909737820941420700115588880390774869770832367360240191564284136405106955777118044160000000000",
        "267199682879978961704485809909207259346768546004606228261600348472701314608794886113292399110610572447903957880465667/7141384283098927351869522586433618614596177880523449236244328685184326542435725834919232360095071801882705920000000000",
        "7082199442262283390654945668378287949155210118224788594698091624004460110825656784589930058760836183931804912461763/189036642787912782843605009640889904504016473307973656253526347548996879064475095630214974237810724167483392000000000",
        "957073741967155563758443925084200290606766475376745229276555560720741957646583442481391320292674781480625519323719857/25708983419156138466730281311161027012546240369884417250479583266663575552768613005709236496342258486777741312000000000",
        "786338293058380565278856094539618726565901460494166495638774083994238798045555780857841424143840802125115024389776001/21424152849296782055608567759300855843788533641570347708732986055552979627307177504757697080285215405648117760000000000",
        "2848682648628860944949540709290910271365291586169822500180618305408055323847660167203848378317780239707017996431227/79348714256654748354105806515929095717735309783593880402714763168714739360396953721324804001056353354252288000000000",
        "4909816085150005589202432560702949670004233312736220156616196554105209055664682844111570014093978189169453088930353/140948374008531460892161629995400367393345616062962813873243329312848550179652483583932217633455364510842880000000000",
        "253490768291399176867004026476018590185512189520014843094545570533913888778918570467679631657742689168467571758742083/7561465711516511313744200385635596180160658932318946250141053901959875162579003825208598969512428966699335680000000000",
        "50777099903568691077193273742829494238254992024176106452966001501679194953807676974953992698952388061578427902985019/1586974285133094967082116130318581914354706195671877608054295263374294787207939074426496080021127067085045760000000000",
        "97309580820395398019133934019841819506253659284913241712366108557391118688089784491780016786764152032613665950019917/3213622927394517308341285163895128376568280046235552156309947908332946944096076625713654562042782310847217664000000000",
        "912966352409634156079981079557584074059119439640710420537127445999690074732304433476839079183261482364514681423581409/32136229273945173083412851638951283765682800462355521563099479083329469440960766257136545620427823108472176640000000000",
        "424481627293522873587143447804177250929551747506271387794488419378289608991374271302439110285141384915811777006990987/16068114636972586541706425819475641882841400231177760781549739541664734720480383128568272810213911554236088320000000000",
        "10535150888239244325408859880681616617455387345823002419363861494439207900012211301033094258227771468663603682987467/432811168672662263749668035541431431187647144274148438560262344556625851056710656661771658187580109205012480000000000",
        "259612707298808766008091914785835054546756452705579450607889442792166621737624025741272933905516402385839815854618303/11685901554161881121241036959618648642066472895402007841127083303028897978531187729867834771064662948535336960000000000",
        "645195646650474354528381661897049425506098889838296052617824414825108244843765711228585194735124957452843280581981561/32136229273945173083412851638951283765682800462355521563099479083329469440960766257136545620427823108472176640000000000",
        "69951952420597088839718537505057309078796958831658812861638010154273142245717069164671336960138183693098133322802847/3895300518053960373747012319872882880688824298467335947042361101009632659510395909955944923688220982845112320000000000",
        "127668906213329100929391063818199142506979566245228439592317448152435280085921652911950540346949941900087034603443807/8034057318486293270853212909737820941420700115588880390774869770832367360240191564284136405106955777118044160000000000",
        "1787342777284770726255691945061090009090795140895776431537914345481898611092974416630901090005682564662105769885692949/128544917095780692333651406555805135062731201849422086252397916333317877763843065028546182481711292433888706560000000000",
        "96598312761523197092856731828923617064638537128885230972900334450473835915548197988877397526050029464560381915596977/8034057318486293270853212909737820941420700115588880390774869770832367360240191564284136405106955777118044160000000000",
        "1320094793336630951880257438333376803033551970585913173092178344126654495760314028261191830536856850234850547245395153/128544917095780692333651406555805135062731201849422086252397916333317877763843065028546182481711292433888706560000000000",
        "27825261927182946762689017971774823663317602351995311116797968692891326613388658649197273587986384947015776851841703/3213622927394517308341285163895128376568280046235552156309947908332946944096076625713654562042782310847217664000000000",
        "115722606429456396150706543780821068249949363260239371101502865808244830664590402254175979993182571166701310094276449/16068114636972586541706425819475641882841400231177760781549739541664734720480383128568272810213911554236088320000000000",
        "94901163513217727118577579457722770828696049802334568090046320146592149610500024700440532582172691328148784209554949/16068114636972586541706425819475641882841400231177760781549739541664734720480383128568272810213911554236088320000000000",
        "306727978063109706935083258867648922766240705421843929511471021321217279371707336758224600369430937182505056162917597/64272458547890346166825703277902567531365600924711043126198958166658938881921532514273091240855646216944353280000000000",
        "6778924191793296240127766163808546774083244192131930239639467003154939732214653744164304715385725259465171696460129/1785346070774731837967380646608404653649044470130862309061082171296081635608931458729808090023767950470676480000000000",
        "7348572510080126185378589789420222976212291555382513831792829014700238857531731601919849415700768123479127121933173/2472017636457321006416373202996252597360215420181193966392267621794574572381597404395118893879063316036321280000000000",
        "9806452782111553707649548929397606428521122651815868597078556675888911361845899621508158822721757702453224616919647/4284830569859356411121713551860171168757706728314069541746597211110595925461435500951539416057043081129623552000000000",
        "18548047461248149045301312436580828795932400005651210678519132400790133694658101720496673036770611519003996555306433/10712076424648391027804283879650427921894266820785173854366493027776489813653588752378848540142607702824058880000000000",
        "1087930071254526242250276026627958348187800925857412015953124079491400517887478108501455704894401096927360793032457/845690244051188765352969779972402204360073696377776883239459975877091301077914901503593305800732187065057280000000000",
        "30141208472110533199030478156009470658485801679995371012477114437425116248099701799185976815797808969977727118342429/32136229273945173083412851638951283765682800462355521563099479083329469440960766257136545620427823108472176640000000000",
        "86196708706664841892814334172967229257559927615350425004469795106384694984186808953263220040721365011720643723389687/128544917095780692333651406555805135062731201849422086252397916333317877763843065028546182481711292433888706560000000000",
        "686189238081357935103859543444558191557935134683279451210227457271960212123089112657500653203782762168361920257991/1460737694270235140155129619952331080258309111925250980140885412878612247316398466233479346383082868566917120000000000",
        "41417786201236797109907306382803644007305045622951375063116279352962002841417526837481943145738820825057994476607111/128544917095780692333651406555805135062731201849422086252397916333317877763843065028546182481711292433888706560000000000",
        "21054275515357530492917567954602895623630253669809694954443273381096964800295679143184421513971493119010600371613/97382512951349009343675307996822072017220607461683398676059027525240816487759897748898623092205524571127808000000000",
        "18227724305524313837122146268850804542977063495711305347895373194425995063216054327742458078452198027270684404561171/128544917095780692333651406555805135062731201849422086252397916333317877763843065028546182481711292433888706560000000000",
        "2918658996164518593023638876849808266306417534658352653903796190586121038845776800417604887954638753269202803556339/32136229273945173083412851638951283765682800462355521563099479083329469440960766257136545620427823108472176640000000000",
        "7294963811003114449635265497093475385467588668825861692674440460458424567430804306822693648730007509535865703424187/128544917095780692333651406555805135062731201849422086252397916333317877763843065028546182481711292433888706560000000000",
        "111060200001105679285192536386588005130700576995425782887721442826343036688389640822175319414584915999666363546611/3213622927394517308341285163895128376568280046235552156309947908332946944096076625713654562042782310847217664000000000",
        "164596934898986529915742252151568343767610011170840839796236832869774449245732747596615794933647384867353721505433/8034057318486293270853212909737820941420700115588880390774869770832367360240191564284136405106955777118044160000000000",
        "29191932626101705952119844894167793910040441178323552613409579659202423233730395974049612121835707034313196256933/2472017636457321006416373202996252597360215420181193966392267621794574572381597404395118893879063316036321280000000000",
        "424805250556832570466420426861470181228030340345846807370494741574553758138351557122987832022872478551243458962089/64272458547890346166825703277902567531365600924711043126198958166658938881921532514273091240855646216944353280000000000",
        "3602208609240864711702632946271472794400736210743727384001607002642313934392981513383398993760961389587422924149/1004257164810786658856651613717227617677587514448610048846858721354045920030023945535517050638369472139755520000000000",
        "10093644076587231489926858224243082343227485734101988493347079608984665147088341399648231073960434570183866949077/5356038212324195513902141939825213960947133410392586927183246513888244906826794376189424270071303851412029440000000000",
        "759264304885113087855464260553211553811621204319905206971285211828836902168636290027805263084373438135586012779/793487142566547483541058065159290957177353097835938804027147631687147393603969537213248040010563533542522880000000000",
        "2510039193499076432584632514519129771767094622476139407914049565728813277691537083222372936931429153684662735233/5356038212324195513902141939825213960947133410392586927183246513888244906826794376189424270071303851412029440000000000",
        "709942953176985553479320548971654478064884072477313616063064725279038895062687847223355681357392326056991348361/3213622927394517308341285163895128376568280046235552156309947908332946944096076625713654562042782310847217664000000000",
        "1606779577898296963486416049703113443638600226498414237981154991764211466226368912832462729432511063515624159021/16068114636972586541706425819475641882841400231177760781549739541664734720480383128568272810213911554236088320000000000",
        "383352982425647353829884548617154635589969331564832295922899356911461882780419280778884056652569149765900439/8843819545633346565782690509515317169778548458852568713615267721590497266174273479776139145628571890876416000000000",
        "1385837432751170233226565342121079710602744972511757085267282328326981538128803138870456805898391595412783471/77250551139291281450511662593632893667506731880662311449758363181080455386924918887347465433720728626135040000000000",
        "908020501690204802473194553381717928733365988105899195472136601178418089961631400416162530302915201076867539421/128544917095780692333651406555805135062731201849422086252397916333317877763843065028546182481711292433888706560000000000",
        "3257917123601729025120387938502833253600629388390631395119822717380839771894332554048759215381781279845061709/1236008818228660503208186601498126298680107710090596983196133810897287286190798702197559446939531658018160640000000000",
        "23851834666720320292377804152958549421730775908380071798558802726968472870891205933880790507747447434262162609/25708983419156138466730281311161027012546240369884417250479583266663575552768613005709236496342258486777741312000000000",
        "66523901970596648172650782728133838590956368885101904173074380146249194693226185461512027322487841084743217/217136684283413331644681429992914079497856759880780551102023507319793712438924096332003686624512318300487680000000000",
        "12122938136885498059364476949655009901598051987422627975016160277983629092330851498737374461019610096229365561/128544917095780692333651406555805135062731201849422086252397916333317877763843065028546182481711292433888706560000000000",
        "3451944801997395879201720811136696425011036372698321556364643651347861514504741732106791351584187747211747251/128544917095780692333651406555805135062731201849422086252397916333317877763843065028546182481711292433888706560000000000",
        "26490303386541719342601721854158666836784854774792865997937562650494637984710016693894811597206692818680267/3780732855758255656872100192817798090080329466159473125070526950979937581289501912604299484756214483349667840000000000",
        "2086379635659489642175331805985569093809910701055848031393817002448027777739448566502038521610180866334477/1260244285252751885624033397605932696693443155386491041690175650326645860429833970868099828252071494449889280000000000",
        "5606597272398737803478571423204442134308141599834471704475770870318063501377290214999886047941179955654243/16068114636972586541706425819475641882841400231177760781549739541664734720480383128568272810213911554236088320000000000",
        "8265682038636041044822923324927134573816998588626658189724746779829561808215063718135998663326256176354227/128544917095780692333651406555805135062731201849422086252397916333317877763843065028546182481711292433888706560000000000",
        "35017414492774623919364450727774515988427021853938610279132083518063169749196574833299617111135044217819/3474186948534613306314902879886625271965708158092488817632376117116699399022785541312058985992197092807802880000000000",
        "82955925629392819457553722187395961874111838276284171706759467948857486481867888493670436197690471606661/64272458547890346166825703277902567531365600924711043126198958166658938881921532514273091240855646216944353280000000000",
        "542431910405448028307621998956088998641282761422238923030284333571982977245548281623932738911693437753/4284830569859356411121713551860171168757706728314069541746597211110595925461435500951539416057043081129623552000000000",
        "542937714163766427870900831217798296428018304679124871511819368033886542154056799507933311707714114651/64272458547890346166825703277902567531365600924711043126198958166658938881921532514273091240855646216944353280000000000",
        "36869458712764182292559688201881769090241591468014221130182942632275407633902491037660092242277953143/128544917095780692333651406555805135062731201849422086252397916333317877763843065028546182481711292433888706560000000000"
      ],
      "factors": [
        {
          "j": 0,
          "k": 1,
          "n": 2,
          "real_part": "-1/2"
        },
        {
          "j": 0,
          "k": 2,
          "n": 1,
          "real_part": "-1/2"
        },
        {
          "j": 0,
          "k": 3,
          "n": 1,
          "real_part": "-1"
        },
        {
          "j": 0,
          "k": 4,
          "n": 1,
          "real_part": "-1/2"
        },
        {
          "j": 0,
          "k": 5,
          "n": 2,
          "real_part": "-1/2"
        },
        {
          "j": 0,
          "k": 6,
          "n": 2,
          "real_part": "-47/49"
        },
        {
          "j": 0,
          "k": 7,
          "n": 1,
          "real_part": "-47/49"
        },
        {
          "j": 0,
          "k": 8,
          "n": 1,
          "real_part": "-143/343"
        },
        {
          "j": 1,
          "k": 2,
          "n": 2,
          "real_part": "-1/2"
        },
        {
          "j": 1,
          "k": 3,
          "n": 1,
          "real_part": "-1/2"
        },
        {
          "j": 1,
          "k": 4,
          "n": 1,
          "real_part": "-1"
        },
        {
          "j": 1,
          "k": 5,
          "n": 1,
          "real_part": "-1/2"
        },
        {
          "j": 1,
          "k": 6,
          "n": 5,
          "real_part": "-10907/33614"
        },
        {
          "j": 1,
          "k": 7,
          "n": 1,
          "real_part": "-23/98"
        },
        {
          "j": 1,
          "k": 8,
          "n": 1,
          "real_part": "-683/686"
        },
        {
          "j": 2,
          "k": 3,
          "n": 2,
          "real_part": "-1/2"
        },
        {
          "j": 2,
          "k": 4,
          "n": 1,
          "real_part": "-1/2"
        },
        {
          "j": 2,
          "k": 5,
          "n": 1,
          "real_part": "-1"
        },
        {
          "j": 2,
          "k": 6,
          "n": 3,
          "real_part": "-143/343"
        },
        {
          "j": 2,
          "k": 7,
          "n": 3,
          "real_part": "-76751/117649"
        },
        {
          "j": 2,
          "k": 8,
          "n": 1,
          "real_part": "-397/686"
        },
        {
          "j": 3,
          "k": 4,
          "n": 2,
          "real_part": "-1/2"
        },
        {
          "j": 3,
          "k": 5,
          "n": 1,
          "real_part": "-1/2"
        },
        {
          "j": 3,
          "k": 6,
          "n": 1,
          "real_part": "-1/7"
        },
        {
          "j": 3,
          "k": 7,
          "n": 6,
          "real_part": "-2059855199/13841287201"
        },
        {
          "j": 3,
          "k": 8,
          "n": 2,
          "real_part": "-76751/117649"
        },
        {
          "j": 4,
          "k": 5,
          "n": 2,
          "real_part": "-1/2"
        },
        {
          "j": 4,
          "k": 6,
          "n": 1,
          "real_part": "-13/14"
        },
        {
          "j": 4,
          "k": 7,
          "n": 2,
          "real_part": "-4273/4802"
        },
        {
          "j": 4,
          "k": 8,
          "n": 17,
          "real_part": "-494898187877827922805655812901785907180237/25178510597063770052683924767975090889517486"
        },
        {
          "j": 5,
          "k": 6,
          "n": 1,
          "real_part": "-11/14"
        },
        {
          "j": 5,
          "k": 7,
          "n": 1,
          "real_part": "-71/98"
        },
        {
          "j": 5,
          "k": 8,
          "n": 2,
          "real_part": "-77689/235298"
        },
        {
          "j": 6,
          "k": 7,
          "n": 2,
          "real_part": "-47/49"
        },
        {
          "j": 6,
          "k": 8,
          "n": 1,
          "real_part": "-47/49"
        },
        {
          "j": 7,
          "k": 8,
          "n": 2,
          "real_part": "-47/49"
        }
      ],
      "positive_constant_and_frequency_one": true,
      "all_pairwise_zeros_exact": true
    },
    {
      "name": "quadratic_7_pair",
      "Delta": 7,
      "class_size": 2,
      "degree": 2,
      "points": [
        [
          "1",
          "0"
        ],
        [
          "-3/4",
          "1/4"
        ]
      ],
      "weights": [
        "8/21",
        "11/21",
        "2/21"
      ],
      "factors": [
        {
          "j": 0,
          "k": 1,
          "n": 1,
          "real_part": "-3/4"
        }
      ],
      "positive_constant_and_frequency_one": true,
      "all_pairwise_zeros_exact": true
    }
  ],
  "quadratic_frame": {
    "Delta": 7,
    "points": [
      [
        "1",
        "0"
      ],
      [
        "-3/4",
        "1/4"
      ]
    ],
    "weights": [
      "8/21",
      "11/21",
      "2/21"
    ],
    "dimension": 20,
    "denominator_scale": "10080",
    "rotation_block": [
      [
        0,
        0,
        0,
        0,
        -2,
        1,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        -2,
        1,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        -1,
        -2,
        1
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        1,
        -1,
        -2
      ],
      [
        2,
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        2,
        1,
        -1,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        -1,
        2,
        1,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        1,
        -1,
        2,
        0,
        0,
        0,
        0
      ]
    ],
    "integer_skew_seed": [
      [
        "0",
        "-4200",
        "1680",
        "1680",
        "3150",
        "420",
        "210",
        "210",
        "-13260",
        "4290",
        "5460",
        "4680",
        "3150",
        "1050",
        "525",
        "525",
        "-17520",
        "2190",
        "5475",
        "3285"
      ],
      [
        "4200",
        "0",
        "-1680",
        "-1680",
        "4200",
        "560",
        "280",
        "280",
        "10880",
        "-3520",
        "-4480",
        "-3840",
        "-19320",
        "-6440",
        "-3220",
        "-3220",
        "-960",
        "120",
        "300",
        "180"
      ],
      [
        "-1680",
        "1680",
        "0",
        "0",
        "-2940",
        "-392",
        "-196",
        "-196",
        "952",
        "-308",
        "-392",
        "-336",
        "6468",
        "2156",
        "1078",
        "1078",
        "7392",
        "-924",
        "-2310",
        "-1386"
      ],
      [
        "-1680",
        "1680",
        "0",
        "0",
        "-2940",
        "-392",
        "-196",
        "-196",
        "952",
        "-308",
        "-392",
        "-336",
        "6468",
        "2156",
        "1078",
        "1078",
        "7392",
        "-924",
        "-2310",
        "-1386"
      ],
      [
        "-3150",
        "-4200",
        "2940",
        "2940",
        "0",
        "0",
        "0",
        "0",
        "7380",
        "1170",
        "-1260",
        "360",
        "17640",
        "5880",
        "2940",
        "2940",
        "29280",
        "-3660",
        "-9150",
        "-5490"
      ],
      [
        "-420",
        "-560",
        "392",
        "392",
        "0",
        "0",
        "0",
        "0",
        "-6408",
        "-21348",
        "8568",
        "-11376",
        "2352",
        "784",
        "392",
        "392",
        "3904",
        "-488",
        "-1220",
        "-732"
      ],
      [
        "-210",
        "-280",
        "196",
        "196",
        "0",
        "0",
        "0",
        "0",
        "-8244",
        "-10674",
        "-20916",
        "9432",
        "1176",
        "392",
        "196",
        "196",
        "1952",
        "-244",
        "-610",
        "-366"
      ],
      [
        "-210",
        "-280",
        "196",
        "196",
        "0",
        "0",
        "0",
        "0",
        "-8244",
        "9486",
        "-10836",
        "-20808",
        "1176",
        "392",
        "196",
        "196",
        "1952",
        "-244",
        "-610",
        "-366"
      ],
      [
        "13260",
        "-10880",
        "-952",
        "-952",
        "-7380",
        "6408",
        "8244",
        "8244",
        "0",
        "0",
        "0",
        "0",
        "5916",
        "1972",
        "986",
        "986",
        "3808",
        "-476",
        "-1190",
        "-714"
      ],
      [
        "-4290",
        "3520",
        "308",
        "308",
        "-1170",
        "21348",
        "10674",
        "-9486",
        "0",
        "0",
        "0",
        "0",
        "-1914",
        "-638",
        "-319",
        "-319",
        "-1232",
        "154",
        "385",
        "231"
      ],
      [
        "-5460",
        "4480",
        "392",
        "392",
        "1260",
        "-8568",
        "20916",
        "10836",
        "0",
        "0",
        "0",
        "0",
        "-2436",
        "-812",
        "-406",
        "-406",
        "-1568",
        "196",
        "490",
        "294"
      ],
      [
        "-4680",
        "3840",
        "336",
        "336",
        "-360",
        "11376",
        "-9432",
        "20808",
        "0",
        "0",
        "0",
        "0",
        "-2088",
        "-696",
        "-348",
        "-348",
        "-1344",
        "168",
        "420",
        "252"
      ],
      [
        "-3150",
        "19320",
        "-6468",
        "-6468",
        "-17640",
        "-2352",
        "-1176",
        "-1176",
        "-5916",
        "1914",
        "2436",
        "2088",
        "0",
        "0",
        "0",
        "0",
        "-14304",
        "16908",
        "12030",
        "15282"
      ],
      [
        "-1050",
        "6440",
        "-2156",
        "-2156",
        "-5880",
        "-784",
        "-392",
        "-392",
        "-1972",
        "638",
        "812",
        "696",
        "0",
        "0",
        "0",
        "0",
        "-11488",
        "-41404",
        "17450",
        "-21786"
      ],
      [
        "-525",
        "3220",
        "-1078",
        "-1078",
        "-2940",
        "-392",
        "-196",
        "-196",
        "-986",
        "319",
        "406",
        "348",
        "0",
        "0",
        "0",
        "0",
        "-15824",
        "-20702",
        "-41675",
        "19347"
      ],
      [
        "-525",
        "3220",
        "-1078",
        "-1078",
        "-2940",
        "-392",
        "-196",
        "-196",
        "-986",
        "319",
        "406",
        "348",
        "0",
        "0",
        "0",
        "0",
        "-15824",
        "19618",
        "-21515",
        "-41133"
      ],
      [
        "17520",
        "960",
        "-7392",
        "-7392",
        "-29280",
        "-3904",
        "-1952",
        "-1952",
        "-3808",
        "1232",
        "1568",
        "1344",
        "14304",
        "11488",
        "15824",
        "15824",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "-2190",
        "-120",
        "924",
        "924",
        "3660",
        "488",
        "244",
        "244",
        "476",
        "-154",
        "-196",
        "-168",
        "-16908",
        "41404",
        "20702",
        "-19618",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "-5475",
        "-300",
        "2310",
        "2310",
        "9150",
        "1220",
        "610",
        "610",
        "1190",
        "-385",
        "-490",
        "-420",
        "-12030",
        "-17450",
        "41675",
        "21515",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "-3285",
        "-180",
        "1386",
        "1386",
        "5490",
        "732",
        "366",
        "366",
        "714",
        "-231",
        "-294",
        "-252",
        "-15282",
        "21786",
        "-19347",
        "41133",
        "0",
        "0",
        "0",
        "0"
      ]
    ],
    "orthogonal_change": [
      [
        "4/7",
        "4/21",
        "2/21",
        "2/21",
        "5/7",
        "2/21",
        "1/21",
        "1/21",
        "0",
        "0",
        "0",
        "0",
        "2/7",
        "2/21",
        "1/21",
        "1/21",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "4/7",
        "4/21",
        "2/21",
        "2/21",
        "-15/28",
        "-1/14",
        "-1/28",
        "-1/28",
        "17/42",
        "-11/84",
        "-1/6",
        "-1/7",
        "1/28",
        "1/84",
        "1/168",
        "1/168",
        "-2/7",
        "1/28",
        "5/56",
        "3/56"
      ],
      [
        "-2/35",
        "26/105",
        "97/105",
        "-8/105",
        "-1/14",
        "-1/105",
        "-1/210",
        "-1/210",
        "-17/105",
        "11/210",
        "1/15",
        "2/35",
        "-9/70",
        "-3/70",
        "-3/140",
        "-3/140",
        "4/35",
        "-1/70",
        "-1/28",
        "-3/140"
      ],
      [
        "-2/35",
        "26/105",
        "-8/105",
        "97/105",
        "-1/14",
        "-1/105",
        "-1/210",
        "-1/210",
        "-17/105",
        "11/210",
        "1/15",
        "2/35",
        "-9/70",
        "-3/70",
        "-3/140",
        "-3/140",
        "4/35",
        "-1/70",
        "-1/28",
        "-3/140"
      ],
      [
        "3/7",
        "19/84",
        "-11/42",
        "-11/42",
        "-3/112",
        "-23/168",
        "-23/336",
        "-23/336",
        "-17/56",
        "11/112",
        "1/8",
        "3/28",
        "-67/112",
        "-67/336",
        "-67/672",
        "-67/672",
        "3/14",
        "-3/112",
        "-15/224",
        "-9/224"
      ],
      [
        "2/35",
        "19/630",
        "-11/315",
        "-11/315",
        "-23/168",
        "1237/1260",
        "-23/2520",
        "-23/2520",
        "-17/420",
        "11/840",
        "1/60",
        "1/70",
        "-67/840",
        "-67/2520",
        "-67/5040",
        "-67/5040",
        "1/35",
        "-1/280",
        "-1/112",
        "-3/560"
      ],
      [
        "1/35",
        "19/1260",
        "-11/630",
        "-11/630",
        "-23/336",
        "-23/2520",
        "5017/5040",
        "-23/5040",
        "-17/840",
        "11/1680",
        "1/120",
        "1/140",
        "-67/1680",
        "-67/5040",
        "-67/10080",
        "-67/10080",
        "1/70",
        "-1/560",
        "-1/224",
        "-3/1120"
      ],
      [
        "1/35",
        "19/1260",
        "-11/630",
        "-11/630",
        "-23/336",
        "-23/2520",
        "-23/5040",
        "5017/5040",
        "-17/840",
        "11/1680",
        "1/120",
        "1/140",
        "-67/1680",
        "-67/5040",
        "-67/10080",
        "-67/10080",
        "1/70",
        "-1/560",
        "-1/224",
        "-3/1120"
      ],
      [
        "-68/245",
        "2329/4410",
        "-221/2205",
        "-221/2205",
        "187/1176",
        "187/8820",
        "187/17640",
        "187/17640",
        "691/980",
        "187/1960",
        "17/140",
        "51/490",
        "-697/5880",
        "-697/17640",
        "-697/35280",
        "-697/35280",
        "51/245",
        "-51/1960",
        "-51/784",
        "-153/3920"
      ],
      [
        "22/245",
        "-1507/8820",
        "143/4410",
        "143/4410",
        "-121/2352",
        "-121/17640",
        "-121/35280",
        "-121/35280",
        "187/1960",
        "3799/3920",
        "-11/280",
        "-33/980",
        "451/11760",
        "451/35280",
        "451/70560",
        "451/70560",
        "-33/490",
        "33/3920",
        "33/1568",
        "99/7840"
      ],
      [
        "4/35",
        "-137/630",
        "13/315",
        "13/315",
        "-11/168",
        "-11/1260",
        "-11/2520",
        "-11/2520",
        "17/140",
        "-11/280",
        "19/20",
        "-3/70",
        "41/840",
        "41/2520",
        "41/5040",
        "41/5040",
        "-3/35",
        "3/280",
        "3/112",
        "9/560"
      ],
      [
        "24/245",
        "-137/735",
        "26/735",
        "26/735",
        "-11/196",
        "-11/1470",
        "-11/2940",
        "-11/2940",
        "51/490",
        "-33/980",
        "-3/70",
        "236/245",
        "41/980",
        "41/2940",
        "41/5880",
        "41/5880",
        "-18/245",
        "9/980",
        "9/392",
        "27/1960"
      ],
      [
        "0",
        "5/12",
        "-1/6",
        "-1/6",
        "-5/16",
        "-1/24",
        "-1/48",
        "-1/48",
        "-17/56",
        "11/112",
        "1/8",
        "3/28",
        "11/16",
        "-5/48",
        "-5/96",
        "-5/96",
        "3/14",
        "-3/112",
        "-15/224",
        "-9/224"
      ],
      [
        "0",
        "5/36",
        "-1/18",
        "-1/18",
        "-5/48",
        "-1/72",
        "-1/144",
        "-1/144",
        "-17/168",
        "11/336",
        "1/24",
        "1/28",
        "-5/48",
        "139/144",
        "-5/288",
        "-5/288",
        "1/14",
        "-1/112",
        "-5/224",
        "-3/224"
      ],
      [
        "0",
        "5/72",
        "-1/36",
        "-1/36",
        "-5/96",
        "-1/144",
        "-1/288",
        "-1/288",
        "-17/336",
        "11/672",
        "1/48",
        "1/56",
        "-5/96",
        "-5/288",
        "571/576",
        "-5/576",
        "1/28",
        "-1/224",
        "-5/448",
        "-3/448"
      ],
      [
        "0",
        "5/72",
        "-1/36",
        "-1/36",
        "-5/96",
        "-1/144",
        "-1/288",
        "-1/288",
        "-17/336",
        "11/672",
        "1/48",
        "1/56",
        "-5/96",
        "-5/288",
        "-5/576",
        "571/576",
        "1/28",
        "-1/224",
        "-5/448",
        "-3/448"
      ],
      [
        "48/245",
        "-274/735",
        "52/735",
        "52/735",
        "-11/98",
        "-11/735",
        "-11/1470",
        "-11/1470",
        "51/245",
        "-33/490",
        "-3/35",
        "-18/245",
        "41/490",
        "41/1470",
        "41/2940",
        "41/2940",
        "209/245",
        "9/490",
        "9/196",
        "27/980"
      ],
      [
        "-6/245",
        "137/2940",
        "-13/1470",
        "-13/1470",
        "11/784",
        "11/5880",
        "11/11760",
        "11/11760",
        "-51/1960",
        "33/3920",
        "3/280",
        "9/980",
        "-41/3920",
        "-41/11760",
        "-41/23520",
        "-41/23520",
        "9/490",
        "3911/3920",
        "-9/1568",
        "-27/7840"
      ],
      [
        "-3/49",
        "137/1176",
        "-13/588",
        "-13/588",
        "55/1568",
        "11/2352",
        "11/4704",
        "11/4704",
        "-51/784",
        "33/1568",
        "3/112",
        "9/392",
        "-41/1568",
        "-41/4704",
        "-41/9408",
        "-41/9408",
        "9/196",
        "-9/1568",
        "3091/3136",
        "-27/3136"
      ],
      [
        "-9/245",
        "137/1960",
        "-13/980",
        "-13/980",
        "33/1568",
        "11/3920",
        "11/7840",
        "11/7840",
        "-153/3920",
        "99/7840",
        "9/560",
        "27/1960",
        "-123/7840",
        "-41/7840",
        "-41/15680",
        "-41/15680",
        "27/980",
        "-27/7840",
        "-27/3136",
        "15599/15680"
      ]
    ],
    "orbit_frame": [
      [
        "4/7",
        "4/21",
        "2/21",
        "2/21",
        "5/7",
        "2/21",
        "1/21",
        "1/21",
        "0",
        "0",
        "0",
        "0",
        "2/7",
        "2/21",
        "1/21",
        "1/21",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "4/7",
        "4/21",
        "2/21",
        "2/21",
        "-15/28",
        "-1/14",
        "-1/28",
        "-1/28",
        "17/42",
        "-11/84",
        "-1/6",
        "-1/7",
        "1/28",
        "1/84",
        "1/168",
        "1/168",
        "-2/7",
        "1/28",
        "5/56",
        "3/56"
      ]
    ],
    "exact_orthonormality_and_intertwining": true
  },
  "low_degree_kernels": [
    {
      "class_size": 2,
      "tan_half_alpha": "2",
      "cosine_coefficients": [
        "3/8",
        "5/8"
      ],
      "exact_gram_zeros": true,
      "weighted_support_size": 3,
      "unweighted_local_support_size": 5,
      "positive_spectral_convolution": {
        "-2": "25/256",
        "-1": "15/64",
        "0": "43/128",
        "1": "15/64",
        "2": "25/256"
      }
    },
    {
      "class_size": 3,
      "tan_half_alpha": "2",
      "cosine_coefficients": [
        "167/512",
        "55/128",
        "125/512"
      ],
      "exact_gram_zeros": true,
      "weighted_support_size": 5,
      "unweighted_local_support_size": 9,
      "positive_spectral_convolution": {
        "-4": "15625/1048576",
        "-3": "6875/131072",
        "-2": "32975/262144",
        "-1": "25245/131072",
        "0": "119803/524288",
        "1": "25245/131072",
        "2": "32975/262144",
        "3": "6875/131072",
        "4": "15625/1048576"
      }
    },
    {
      "class_size": 4,
      "tan_half_alpha": "1001/1000",
      "cosine_coefficients": [
        "64255934011916992257696956159971987999/257024765691198083268610496640064000000",
        "96416399229805710759679990010001/257282176508795132798975872000000",
        "32160336384223999887903957989999/128641088254397566399487936000000",
        "64385154243123266625632780280072012001/514049531382396166537220993280128000000"
      ],
      "exact_gram_zeros": true,
      "weighted_support_size": 7,
      "unweighted_local_support_size": 13,
      "positive_spectral_convolution": {
        "-6": "4145448086910773984457776586279725355667846614721493547198317466288288024001/1056987682857844405102158077841479810314431271997533334930718785536000000000000",
        "-5": "2070648218608991440790409467530879546048974870697546544130399765977999/132255782267389073405712174761033390196195202299592409071616000000000000",
        "-4": "940072223985772875381554319564030451423894262574237663506349067088909/24046505866798013346493122683824252762944582236289528922112000000000000",
        "-3": "1877507774116358935372215877490825786845491098177297389251618636067572720727/24022447337678281934139956314579086598055256181762121248425426944000000000000",
        "-2": "5823008295702438805659627058273039305249892356791932782212487571488547/48093011733596026692986245367648505525889164472579057844224000000000000",
        "-1": "938939217622147358728242450429833080011983731027893381277425439088909/6011626466699503336623280670956063190736145559072382230528000000000000",
        "0": "589621210143048776831927775295888853088678118669170104580645772439085093091/3431778191096897419162850902082726656865036597394588749775060992000000000000",
        "1": "938939217622147358728242450429833080011983731027893381277425439088909/6011626466699503336623280670956063190736145559072382230528000000000000",
        "2": "5823008295702438805659627058273039305249892356791932782212487571488547/48093011733596026692986245367648505525889164472579057844224000000000000",
        "3": "1877507774116358935372215877490825786845491098177297389251618636067572720727/24022447337678281934139956314579086598055256181762121248425426944000000000000",
        "4": "940072223985772875381554319564030451423894262574237663506349067088909/24046505866798013346493122683824252762944582236289528922112000000000000",
        "5": "2070648218608991440790409467530879546048974870697546544130399765977999/132255782267389073405712174761033390196195202299592409071616000000000000",
        "6": "4145448086910773984457776586279725355667846614721493547198317466288288024001/1056987682857844405102158077841479810314431271997533334930718785536000000000000"
      }
    },
    {
      "class_size": 5,
      "tan_half_alpha": "727/1000",
      "cosine_coefficients": [
        "173586046235102798947900314899446695690062766025199831366645603/867933072512566841963890496805677566134778797760512000000000000",
        "14717389357186205123033031679807693228870827864961/46022611810300466092500413429759071402842316800000",
        "234181185775960629207395136682740226624360048135039/976149366775484941650714750849131153408000000000000",
        "7368105113401592773540812688244484948537980135039/46022611810300466092500413429759071402842316800000",
        "69620450289440994801096766769777878547158021761155066642215201/867933072512566841963890496805677566134778797760512000000000000"
      ],
      "exact_gram_zeros": true,
      "weighted_support_size": 9,
      "unweighted_local_support_size": 17,
      "positive_spectral_convolution": {
        "-8": "4847007098504524696776124263562490178814361773036098583562850483239983045227182029446578745759160345669505819156896395470401/3013231273444418447059363005636606919991927310681344049736243351141488261049041769893411978026026008576000000000000000000000000",
        "-7": "512970795774951593432664389844044029427997536193218830586238043679946115430831788691967109378092526132078527839/79889093747134459146462958634693515613683750185094736731852100954817164286060059099430611268403200000000000000000",
        "-6": "3017954910607172580384078879319593957402315935362500192347200142129390377265459058539001516807003440776416280871/188273848697031817313290527907321542844237032571332269362748836336622010417183804870361088000000000000000000000000",
        "-5": "511763284420216767157081736182395633960053651451229496133303826506404890503923091135666266646163290240771072161/15977818749426891829292591726938703122736750037018947346370420190963432857212011819886122253680640000000000000000",
        "-4": "42207537279837937904267997278468676802407876103263278625750560129864876477617372964915146996389465129931809628015833088292807/753307818361104611764840751409151729997981827670336012434060837785372065262260442473352994506506502144000000000000000000000000",
        "-3": "2215694387565821006565812952213576787728171150443031135640919084560852148685010049060676021836913248531987583517/26629697915711486382154319544897838537894583395031578910617366984939054762020019699810203756134400000000000000000",
        "-2": "20477887832853079153823319977429305415755991813709406488721096614634511808616314666087384072799823022107393966097/188273848697031817313290527907321542844237032571332269362748836336622010417183804870361088000000000000000000000000",
        "-1": "681404948092123640393257516566005668230061245171676112529351039394475617939748268051624386383490085137873557387/5325939583142297276430863908979567707578916679006315782123473396987810952404003939962040751226880000000000000000",
        "0": "13654033890516969923103886370639674086446171670703198925282302747470073149062755037296642401754329186203567846331050842764269/100441042448147281568645433521220230666397577022711468324541445038049608701634725663113732600867533619200000000000000000000000",
        "1": "681404948092123640393257516566005668230061245171676112529351039394475617939748268051624386383490085137873557387/5325939583142297276430863908979567707578916679006315782123473396987810952404003939962040751226880000000000000000",
        "2": "20477887832853079153823319977429305415755991813709406488721096614634511808616314666087384072799823022107393966097/188273848697031817313290527907321542844237032571332269362748836336622010417183804870361088000000000000000000000000",
        "3": "2215694387565821006565812952213576787728171150443031135640919084560852148685010049060676021836913248531987583517/26629697915711486382154319544897838537894583395031578910617366984939054762020019699810203756134400000000000000000",
        "4": "42207537279837937904267997278468676802407876103263278625750560129864876477617372964915146996389465129931809628015833088292807/753307818361104611764840751409151729997981827670336012434060837785372065262260442473352994506506502144000000000000000000000000",
        "5": "511763284420216767157081736182395633960053651451229496133303826506404890503923091135666266646163290240771072161/15977818749426891829292591726938703122736750037018947346370420190963432857212011819886122253680640000000000000000",
        "6": "3017954910607172580384078879319593957402315935362500192347200142129390377265459058539001516807003440776416280871/188273848697031817313290527907321542844237032571332269362748836336622010417183804870361088000000000000000000000000",
        "7": "512970795774951593432664389844044029427997536193218830586238043679946115430831788691967109378092526132078527839/79889093747134459146462958634693515613683750185094736731852100954817164286060059099430611268403200000000000000000",
        "8": "4847007098504524696776124263562490178814361773036098583562850483239983045227182029446578745759160345669505819156896395470401/3013231273444418447059363005636606919991927310681344049736243351141488261049041769893411978026026008576000000000000000000000000"
      }
    },
    {
      "class_size": 7,
      "tan_half_alpha": "241/500",
      "cosine_coefficients": [
        "6340325210386107286456297652905093815297100234164444026025838546067538905026147698673052092051640241030392844226319/44382926079897894595341775127564251197410722638315249404473852150082182696288682151346347466562764800000000000000000",
        "1035229958003350726321775548924257154418127034583289659232554875785773717040142408105673727964296487/4233581364174388651636391240276230299016863117706746264743354033603570421922592161148928000000000000",
        "2021721415275452344689312237664993328200328522711429079721076101325058472411641028027735347761/9922210056072684371222111217616273724996283709567453653171646763852776346419200000000000000000",
        "73922861594938823026050883576063467524314716606730123165264042962332260584668035825679033/453117577239578896831423628943981051224685747062331069356552705175643779244032000000000000",
        "518922605964012801814995890877555860101663219492893811794520581266803140050405538361739193775316053284079/4233581364174388651636391240276230299016863117706746264743354033603570421922592161148928000000000000000000",
        "693952365260355385604539152730636244852486626873460608401135797987718972146227903687297944314296487/8467162728348777303272782480552460598033726235413492529486708067207140843845184322297856000000000000",
        "18279454074489309869683267920003265627229221923372629906724845774675847560580314916881138516162729210404412170373681/443829260798978945953417751275642511974107226383152494044738521500821826962886821513463474665627648000000000000000000"
      ],
      "exact_gram_zeros": true,
      "weighted_support_size": 13,
      "unweighted_local_support_size": 25,
      "positive_spectral_convolution": {
        "-12": "334138441261363832057899865888443856560242987855856926958395045659453881129661100240125418724461161044573488743610047042948996221900248031131449718080768116912282361451213277309522939453952551481244329756930231390371188335177489761/787937650965472277258152584463597553015976896674084570686810636575670764499904685988596442455920203481431009311859215865131558363720544834805675967197111973785756477342894882214646032473879128047616000000000000000000000000000000000000",
        "-11": "12685070390659897065488674202090927941731435397803633760403180127214684391507738857050638516991601343985503624188559654394687403010467330750002437892874510808938368906269562406114414727388503409742257460357415558647/7515949149575407208657051112881241951505055256596583766778249296145119682225618912216066684954123535336048370475430581079151217064874492928383138039839718774465855893148242178679689445376000000000000000000000000000000",
        "-10": "15796319312431860980120750118768918604869784643517737307988379988755799675267531387425654243152865801138423363375734832198525081158415718066143534596711613689411775370191729189881299554895763653497676178469249698677924799/3757974574787703604328525556440620975752527628298291883389124648072559841112809456108033342477061767668024185237715290539575608532437246464191569019919859387232927946574121089339844722688000000000000000000000000000000000000",
        "-9": "191808920881774733003756392265740399533320620191171939983929450376625013681276110917565726461442869199841480598677986222097122217032851637787056690242016938979570377748653835817920864953028533406725325432368568441353/22882057189984935079296426508325637894159071452534866495617300380336404844462637169377653306346925927400254552718954253863032375271419997591042994880067665362979177034162909390242802827264000000000000000000000000000000",
        "-8": "110014072965442883127392941569164638944726708987715188285252022350292014294523893637311676594153358253010264762317903821106870652011802983037064777463021832585743474982185486103284633459382199375843588102121243277309827211/7515949149575407208657051112881241951505055256596583766778249296145119682225618912216066684954123535336048370475430581079151217064874492928383138039839718774465855893148242178679689445376000000000000000000000000000000000000",
        "-7": "35150232483932180757976417651657270286659538501107794627931954999341470333620450206577963692452315101133366507263584321228180909782246944025095618280114691254198013917708160107949466033373630925280628738195081310529/1503189829915081441731410222576248390301011051319316753355649859229023936445123782443213336990824707067209674095086116215830243412974898585676627607967943754893171178629648435735937889075200000000000000000000000000000",
        "-6": "460228837649883789483448418735340583128346274356844119883637023428518195774853100958823247254324985271010126757429037627171217572945457339174113944020094660838699833564511817932041979345119204865283337768623048281476648691395537543/13132294182757871287635876407726625883599614944568076178113510609594512741665078099809940707598670058023850155197653597752192639395342413913427932786618532896429274622381581370244100541231318800793600000000000000000000000000000000000",
        "-5": "14536054397669260532587517927656070041326882388003720162248535762307330034841289494228698714460453272726857311335415780358609299338875158209645741401563891591887666405341123086913441871065401216734841999445940524059/300637965983016288346282044515249678060202210263863350671129971845804787289024756488642667398164941413441934819017223243166048682594979717135325521593588750978634235725929687147187577815040000000000000000000000000000",
        "-4": "26650436902919212022876064029769680100026082427947798313347162834817383916457932954654089777713356079070415280080052978324958723054729140460758516670396418512725822358846476025386646894677895307875087452858022983285354519/429482808547166126208974349307499540086003157519804786673042816922578267555749652126632381997378487733488478312881747490237212403707113881621893602276555358540906051037042410210267968307200000000000000000000000000000000000",
        "-3": "171417684815412078595525098220303638079358243043915042130871887560303861127676162588416464685993203503778325504694297234139100650385477846560233254747672086670400561740258607681663610202229534220671987960501884758647/2288205718998493507929642650832563789415907145253486649561730038033640484446263716937765330634692592740025455271895425386303237527141999759104299488006766536297917703416290939024280282726400000000000000000000000000000",
        "-2": "161028981430597872833766333229182777148094512618647889384965489529928341040428950849685325874546368205378147615575422983119461478139959557166946945151867808399333165714119002109669583690320128082450064031063504354235518367/1878987287393851802164262778220310487876263814149145941694562324036279920556404728054016671238530883834012092618857645269787804266218623232095784509959929693616463973287060544669922361344000000000000000000000000000000000000",
        "-1": "50020869118061124597490990848150490316370397088524746130543672365676848576372951431928708296606466980003216585444837771600417164056844113989861882743374768985329351770090806412127331863869965506046653938575487324059/536853510683957657761217936634374425107503946899755983341303521153222834444687065158290477496723109666860597891102184362796515504633892352027367002845694198176132563796303012762834960384000000000000000000000000000000",
        "0": "996218807164925164033042697895667619745609056577658813559225404264678573080011583558799449142466780333282124645937833135240730433871396838857660230377159753887061387416684895602504778709080582000387019396116042116944773521795164989/10367600670598319437607270848205230960736538114132691719563297849679878480261903763007847927051581624755671175156042314014888925838428221510600999568383052286654690491353880029140079374656304316416000000000000000000000000000000000000",
        "1": "50020869118061124597490990848150490316370397088524746130543672365676848576372951431928708296606466980003216585444837771600417164056844113989861882743374768985329351770090806412127331863869965506046653938575487324059/536853510683957657761217936634374425107503946899755983341303521153222834444687065158290477496723109666860597891102184362796515504633892352027367002845694198176132563796303012762834960384000000000000000000000000000000",
        "2": "161028981430597872833766333229182777148094512618647889384965489529928341040428950849685325874546368205378147615575422983119461478139959557166946945151867808399333165714119002109669583690320128082450064031063504354235518367/1878987287393851802164262778220310487876263814149145941694562324036279920556404728054016671238530883834012092618857645269787804266218623232095784509959929693616463973287060544669922361344000000000000000000000000000000000000",
        "3": "171417684815412078595525098220303638079358243043915042130871887560303861127676162588416464685993203503778325504694297234139100650385477846560233254747672086670400561740258607681663610202229534220671987960501884758647/2288205718998493507929642650832563789415907145253486649561730038033640484446263716937765330634692592740025455271895425386303237527141999759104299488006766536297917703416290939024280282726400000000000000000000000000000",
        "4": "26650436902919212022876064029769680100026082427947798313347162834817383916457932954654089777713356079070415280080052978324958723054729140460758516670396418512725822358846476025386646894677895307875087452858022983285354519/429482808547166126208974349307499540086003157519804786673042816922578267555749652126632381997378487733488478312881747490237212403707113881621893602276555358540906051037042410210267968307200000000000000000000000000000000000",
        "5": "14536054397669260532587517927656070041326882388003720162248535762307330034841289494228698714460453272726857311335415780358609299338875158209645741401563891591887666405341123086913441871065401216734841999445940524059/300637965983016288346282044515249678060202210263863350671129971845804787289024756488642667398164941413441934819017223243166048682594979717135325521593588750978634235725929687147187577815040000000000000000000000000000",
        "6": "460228837649883789483448418735340583128346274356844119883637023428518195774853100958823247254324985271010126757429037627171217572945457339174113944020094660838699833564511817932041979345119204865283337768623048281476648691395537543/13132294182757871287635876407726625883599614944568076178113510609594512741665078099809940707598670058023850155197653597752192639395342413913427932786618532896429274622381581370244100541231318800793600000000000000000000000000000000000",
        "7": "35150232483932180757976417651657270286659538501107794627931954999341470333620450206577963692452315101133366507263584321228180909782246944025095618280114691254198013917708160107949466033373630925280628738195081310529/1503189829915081441731410222576248390301011051319316753355649859229023936445123782443213336990824707067209674095086116215830243412974898585676627607967943754893171178629648435735937889075200000000000000000000000000000",
        "8": "110014072965442883127392941569164638944726708987715188285252022350292014294523893637311676594153358253010264762317903821106870652011802983037064777463021832585743474982185486103284633459382199375843588102121243277309827211/7515949149575407208657051112881241951505055256596583766778249296145119682225618912216066684954123535336048370475430581079151217064874492928383138039839718774465855893148242178679689445376000000000000000000000000000000000000",
        "9": "191808920881774733003756392265740399533320620191171939983929450376625013681276110917565726461442869199841480598677986222097122217032851637787056690242016938979570377748653835817920864953028533406725325432368568441353/22882057189984935079296426508325637894159071452534866495617300380336404844462637169377653306346925927400254552718954253863032375271419997591042994880067665362979177034162909390242802827264000000000000000000000000000000",
        "10": "15796319312431860980120750118768918604869784643517737307988379988755799675267531387425654243152865801138423363375734832198525081158415718066143534596711613689411775370191729189881299554895763653497676178469249698677924799/3757974574787703604328525556440620975752527628298291883389124648072559841112809456108033342477061767668024185237715290539575608532437246464191569019919859387232927946574121089339844722688000000000000000000000000000000000000",
        "11": "12685070390659897065488674202090927941731435397803633760403180127214684391507738857050638516991601343985503624188559654394687403010467330750002437892874510808938368906269562406114414727388503409742257460357415558647/7515949149575407208657051112881241951505055256596583766778249296145119682225618912216066684954123535336048370475430581079151217064874492928383138039839718774465855893148242178679689445376000000000000000000000000000000",
        "12": "334138441261363832057899865888443856560242987855856926958395045659453881129661100240125418724461161044573488743610047042948996221900248031131449718080768116912282361451213277309522939453952551481244329756930231390371188335177489761/787937650965472277258152584463597553015976896674084570686810636575670764499904685988596442455920203481431009311859215865131558363720544834805675967197111973785756477342894882214646032473879128047616000000000000000000000000000000000000"
      }
    },
    {
      "class_size": 10,
      "tan_half_alpha": "13/40",
      "cosine_coefficients": [
        "1252321295397965888883919717351837950232156264020656073166712263093949753926642275513485176483791045422220350007361618508908639574097043379327/12523241056378763816393620002586516540032074446200835595072643843415992676363478823036151507389264757741225018930636441715949470817976320000000",
        "1649691117213890453745021969801483714201828085909703397294398109281455961555718150395975795225863784294554989428885246335458661325897/9170369720139555680528762358281373462399206776134603084825124484091402583492820033923921007675385217231676029368662404733337600000000",
        "277892208064114947248788764520120991738753807079122805473471575094746962371907767475409782940194510010318995434197684229/1738158364888598281640284262044055031509209250817875424983212864815234248061456855661969420537580959305500826009600000000",
        "636829713255159366499273742800291812261629892732065388594428226994397046439037310720234286169244516899504637027156381829/4551999330793593937092653964828469190789183864451938338005100759935434036440903243355647574830351929603699140198400000000",
        "554289903313829218163573523367494299330827319269400472075878521072571185716776170803515705599752081857472863/4621166630447036536810457107428887480567121866752112937011031774987331956802314555747021630836677017600000000",
        "3701708808290675420660801300219783588768005608740609028608507577124083997979987184404266059196045712813714864272455498287243929/37017062279003465420423897463567000223934630384506259340646109176375852550063600302954985690722356157207273440490542858240000000",
        "8377064457199815005071778251189259239238169311363921856196867957442433661110573582123812255388045445393494942349526344926641/104642348041388282349590033427838245061948924526988554210264364100471547436043887081417545024623986493069066228255948800000000",
        "42988140421241973358148156496194366807935320784800699526834171983401030180369376379953310384512678789030473424267033878201379375522017/715288838170885343081243463945947130067138128538499040616359709759129401512439962646065838598680046944070730290755667569200332800000000",
        "10027701578018378067965325473388894632734029946716653205130977634496310302881302029083908283407925150225068705636478681748093815999/249926218787870490245018680624020660400816956162997568349531694534985814644458407633146694129517836109039388641074656732774400000000",
        "140524639857317128958482641039820655019595126559204675072040833416259161537432436718551777051825535901459169401920452977610891928728733104903128649/6989095601154424298291115387243509015826500427680224337254091802572031352751693896348245794758874768647800270814998891757254240168804404428800000000"
      ],
      "exact_gram_zeros": true,
      "weighted_support_size": 19,
      "unweighted_local_support_size": 37,
      "positive_spectral_convolution": {
        "-18": "19747174407028681845807097845390319369661214539408947612937994088609477811656170470496140206025289662571409241287853829915568751005088017759514179793736057623719981792539735535637621807628467369973072682339025639819216889186869833900103112697192359853526148606525111421044848209834348644565201/195389829288304494275086958418546976557370277099960974995575207724988101003682149492876787348755578266170661694978648877803100297727634693044320378742484196515312553507369187284840572887544151305181592364693125029061493944671709906051344111248562465633115675448332714247492217077760000000000000000",
        "-17": "1409139152847683240285506535169932365602596869289283545229082010038796993869388393143062897816026599213142057902857262463661514892659763764503965735425511064757146567864060337553589349537814879514439081238133307186277346759797676971155665922182972037274585652613057264431455351/3493516472686927752980084304495812933065093158641615527553836709770736932310983677909303424834641505543049682121052659193378913802487341685252891188964694520620239077079271181488983043312210958185685754379667479907994850347310808919524912530857124058765330942525440000000000000000",
        "-16": "2012966778593873490330028329774189766142651242958470939382972331435552170955575481787977894881104461778657538547535949347375913650007926585434324296537590587715655338512974073603478372914070633684288056039795155957415241834039322047328133332641055743468097840713079022638942333519/1999688828965997445805800255893403322886459324006460727971816132672769820054807057235285280375348797772841638046090542122290090260543754380638754916563391143603024847720174824284293893991909552465486525806921665499336252338800707025536059932662617811237275431501561856000000000000000",
        "-15": "6505240265884613059904061774057418696158923455924719798046732646331837657431263136934975111653761007370540477838760913348572500770749420203076642676360672365653158922856746540552406479076085865079155520180714779521425578418040433379197137312627692069024296539006918841413910411757/3235694957002632484810154082824021938604889283533864301620363560589656546706433082479596832081844962433972615580518972944907549963863775868881227819219100064998465433190820968295096094715769789471582145706448019890784830391679271221263973986079868303228449518967062528000000000000000",
        "-14": "255544283089286091432353509168138207524080575252254350122289947657667535142864665275347440417047133006384478045472797057388013085820839101208897512932638611010382854328793486562268626853774128415425490662331850496680357112256634665362984875590135365704932763537594306520894395571/72715957416945361665665463850669211741325793600234935562611495733555266183811165717646737468194501737194241383494201531719639645837954704750500178784123314312837267189824539064883414326978529180563146392978969654521318266865480255474038543005913374954082742963693158400000000000000",
        "-13": "230822433751746143175897758057433011935996647287270764720403177334797998301537852191403555216285807020662722351113245745982362935384192283011453718457219437015362075815569063568809150478238441596242089994914824618575295937521679488395774166991015523436397540509900992753/41089477660542927498391764186674385121126212150243163965824027326270213814248816589919271699054316111335218858698741476380358988287470412248872449229531461966721891602190986020128104041197949200562443366295569878999025881665482923459737142092837765072814080000000000000000",
        "-12": "4746017993812471515443060139756566988926916266377473043867349698582484208180379076781999728751082557734511283495096251682763602166949617127893881165901590124587187323853154382907504666832228013049766192085089879068925276741972224855010882689942865334564625037069192960029/563670787719208743382665588833098976043710487170125037376009095697563827164806180000120076670527354657226183427112190438353566706543781441451683549674609193967567048336555043945955509454348090291594237923388454017293729628473453968714661657634067714314076160000000000000000",
        "-11": "98786490240481900494120147938044886418103825627235343377674215399191263268260130272017157819888469111338571182248259134975930541096761324783645930461335809061889022812305861455923824993297187634990812085843684827845743995089736025581279106943846440871408761713312534009/8217895532108585499678352837334877024225242430048632793164805465254042762849763317983854339810863222267043771739748295276071797657494082449774489845906292393344378320438197204025620808239589840112488673259113975799805176333096584691947428418567553014562816000000000000000",
        "-10": "1501666028896962716147202461850022058550300490752002737368275856052491669043061149859834438202944596713769575351851117434102293180542965167822568384791642096279779475916993710369966779269998242317591293657936646707790420659332079805755676507476580955470467271094048541720160096859/90894946771181702082081829813336514676657242000293669453264369666944082729763957147058421835243127171492801729367751914649549557297443380938125223480154142891046583987280673831104267908723161475703932991223712068151647833581850319342548178757391718692603428704616448000000000000000",
        "-9": "3416761674684600754705723121833265949348335058632269014854914127372643439460612907861759282369347956808652128301090224605102109799160482644049862693486702864122076825732619373052339600094779819891101967347971404958963368163942925862122131675238188431690011686392361753029405424689401012443/155159955917909038716637251777640379071668157280319686642823841977152103585923821146112689273835507803007005348277308364941157087961084661905470093023381770944756172977708839404136151521142360162300356048450801274586663763953775098509738986761135304009525820666041479454523392000000000000000",
        "-8": "6412117931700635457560630137145475312170754684780261902387841192901155715764131439469450651931999474041945718878556190903484571659937303083296131404291949077405191983540106502090306286971208937541772220860326354776463034453072225102241381675790486807930061451792840513875834506679/227237366927954255205204574533341286691643105000734173633160924167360206824409892867646054588107817928732004323419379786623873893243608452345313058700385357227616459968201684577760669771807903689259832478059280170379119583954625798356370446893479296731508571761541120000000000000000",
        "-7": "212608810188560415644040857364332755834524659466442369338010856311157873772223542121104341306793015630990772573925655292546924792476104934911748298861293535934435723617496233405505343291701813560216880164292885742231713264783524012397864621579230444398542925296362424203234891/6107546280921202365349797735132540092771141885737090083136078163934854776767453982358922071389233401299037905806036117470942156997355492456735823756931284126958459924963760806798921404391977199625324745418999090748242745362431484125043553375624342760079249899520000000000000000",
        "-6": "1343784837060350899372902172019264615159570512257300893847003795142188555429479296850273793113661861652573352749744754016951011565729442919596442076844063481042945003018907238739141383923673197210855232625166101835245262610472701904898682934281431723291368759042906573966420201012437/32379576807487881718624688758889338420584591361796921787543638148278311317041298888309811655308532456244858831438619932057081846141881561317265993072045679671418210034238215423987989591176689291844993360181308506739252393639811448375026201217344696097342036794698366976000000000000000",
        "-5": "394373013699084248255054048970564300305794084605909954716221611900067623962534539075554411484550281172950521314692239793985536108128919372198185062710093946376896757921968095092546264370834650925034141504005840968243421992553810531904817345379368212044748985628960990871/8217895532108585499678352837334877024225242430048632793164805465254042762849763317983854339810863222267043771739748295276071797657494082449774489845906292393344378320438197204025620808239589840112488673259113975799805176333096584691947428418567553014562816000000000000000",
        "-4": "10859574140823719789673337548965363429985212724431108105902577664385987393856020697916764962016201751792769052398116060462932530442766771883511738866262262018311475279418330967017645075326964375908459290046411575100053936021175735145923598715723988696657586206511793/201184895795388513050807650502309793698489156678626445701358289963813333844253398316455249181504933392543667603738439099190888106398946889164714098725480705474806700920157202876752431763072820532699767796751840905894244724636327576363622678511885484032000000000000000",
        "-3": "11258851801461612308079180834624807806831235940153037386034037070355467434460581605185816804210882893158611368547428435857082473298825944709093864398112836536451134420086718354013621862773437613629658013281735117514501811607543768561795221440669633697526110294346364133692281/190285371045974297245052259948489077495935488467776092325731070547957360173786269627916147238320537911593398534633871777117442474759275479124528312381960200367889080009746456259213249814787702747804675229314784109644488857992851418542042705031931690052202004480000000000000000",
        "-2": "57501402269384455562312540925661172513681089871338029759005695755425242021135373132671062645203428807341386452772374854992693100494992664970760603973923479417040194673544365367277281631612224796323891035561111417762571311282145001593629977397030241933100089958836938391235133288949/908949467711817020820818298133365146766572420002936694532643696669440827297639571470584218352431271714928017293677519146495495572974433809381252234801541428910465839872806738311042679087231614757039329912237120681516478335818503193425481787573917186926034287046164480000000000000000",
        "-1": "2094782427272489136822021394393228873140025089822731424967354200212941628735917730505717413775580091522963270706778055116102741754883406042861398454767184335328956457061024653197119172101010118373606843544812343257403705400946272941555494869854375652106750010176513795907441163/31759240660790252299818948222689208482409937805832868432307606452461244839190760708266394771224013686754997110191387810848899216386248560775026283536042677460183991609811556195354391302838281438051688676178795271890862275884643717450226477553246582352412099477504000000000000000",
        "0": "59467966114849297383450138498671485271643086630621420785865264765115962508191512711897935727821063528915576733860564152524465008991466608907469929453113724333653492299335922205692477933174847127423446378202656799732857187177239009837338491375851143783858804453791111853095225031134008040359847/888135587674111337614031629175213529806228532272549886343523671477218640925827952240349033403434446664412098613539313080923183171489248604746910812465837256887784334124405396749275331307018869569007238021332386495734063384871408663869745960220738480150525797492421428397691895808000000000000000",
        "1": "2094782427272489136822021394393228873140025089822731424967354200212941628735917730505717413775580091522963270706778055116102741754883406042861398454767184335328956457061024653197119172101010118373606843544812343257403705400946272941555494869854375652106750010176513795907441163/31759240660790252299818948222689208482409937805832868432307606452461244839190760708266394771224013686754997110191387810848899216386248560775026283536042677460183991609811556195354391302838281438051688676178795271890862275884643717450226477553246582352412099477504000000000000000",
        "2": "57501402269384455562312540925661172513681089871338029759005695755425242021135373132671062645203428807341386452772374854992693100494992664970760603973923479417040194673544365367277281631612224796323891035561111417762571311282145001593629977397030241933100089958836938391235133288949/908949467711817020820818298133365146766572420002936694532643696669440827297639571470584218352431271714928017293677519146495495572974433809381252234801541428910465839872806738311042679087231614757039329912237120681516478335818503193425481787573917186926034287046164480000000000000000",
        "3": "11258851801461612308079180834624807806831235940153037386034037070355467434460581605185816804210882893158611368547428435857082473298825944709093864398112836536451134420086718354013621862773437613629658013281735117514501811607543768561795221440669633697526110294346364133692281/190285371045974297245052259948489077495935488467776092325731070547957360173786269627916147238320537911593398534633871777117442474759275479124528312381960200367889080009746456259213249814787702747804675229314784109644488857992851418542042705031931690052202004480000000000000000",
        "4": "10859574140823719789673337548965363429985212724431108105902577664385987393856020697916764962016201751792769052398116060462932530442766771883511738866262262018311475279418330967017645075326964375908459290046411575100053936021175735145923598715723988696657586206511793/201184895795388513050807650502309793698489156678626445701358289963813333844253398316455249181504933392543667603738439099190888106398946889164714098725480705474806700920157202876752431763072820532699767796751840905894244724636327576363622678511885484032000000000000000",
        "5": "394373013699084248255054048970564300305794084605909954716221611900067623962534539075554411484550281172950521314692239793985536108128919372198185062710093946376896757921968095092546264370834650925034141504005840968243421992553810531904817345379368212044748985628960990871/8217895532108585499678352837334877024225242430048632793164805465254042762849763317983854339810863222267043771739748295276071797657494082449774489845906292393344378320438197204025620808239589840112488673259113975799805176333096584691947428418567553014562816000000000000000",
        "6": "1343784837060350899372902172019264615159570512257300893847003795142188555429479296850273793113661861652573352749744754016951011565729442919596442076844063481042945003018907238739141383923673197210855232625166101835245262610472701904898682934281431723291368759042906573966420201012437/32379576807487881718624688758889338420584591361796921787543638148278311317041298888309811655308532456244858831438619932057081846141881561317265993072045679671418210034238215423987989591176689291844993360181308506739252393639811448375026201217344696097342036794698366976000000000000000",
        "7": "212608810188560415644040857364332755834524659466442369338010856311157873772223542121104341306793015630990772573925655292546924792476104934911748298861293535934435723617496233405505343291701813560216880164292885742231713264783524012397864621579230444398542925296362424203234891/6107546280921202365349797735132540092771141885737090083136078163934854776767453982358922071389233401299037905806036117470942156997355492456735823756931284126958459924963760806798921404391977199625324745418999090748242745362431484125043553375624342760079249899520000000000000000",
        "8": "6412117931700635457560630137145475312170754684780261902387841192901155715764131439469450651931999474041945718878556190903484571659937303083296131404291949077405191983540106502090306286971208937541772220860326354776463034453072225102241381675790486807930061451792840513875834506679/227237366927954255205204574533341286691643105000734173633160924167360206824409892867646054588107817928732004323419379786623873893243608452345313058700385357227616459968201684577760669771807903689259832478059280170379119583954625798356370446893479296731508571761541120000000000000000",
        "9": "3416761674684600754705723121833265949348335058632269014854914127372643439460612907861759282369347956808652128301090224605102109799160482644049862693486702864122076825732619373052339600094779819891101967347971404958963368163942925862122131675238188431690011686392361753029405424689401012443/155159955917909038716637251777640379071668157280319686642823841977152103585923821146112689273835507803007005348277308364941157087961084661905470093023381770944756172977708839404136151521142360162300356048450801274586663763953775098509738986761135304009525820666041479454523392000000000000000",
        "10": "1501666028896962716147202461850022058550300490752002737368275856052491669043061149859834438202944596713769575351851117434102293180542965167822568384791642096279779475916993710369966779269998242317591293657936646707790420659332079805755676507476580955470467271094048541720160096859/90894946771181702082081829813336514676657242000293669453264369666944082729763957147058421835243127171492801729367751914649549557297443380938125223480154142891046583987280673831104267908723161475703932991223712068151647833581850319342548178757391718692603428704616448000000000000000",
        "11": "98786490240481900494120147938044886418103825627235343377674215399191263268260130272017157819888469111338571182248259134975930541096761324783645930461335809061889022812305861455923824993297187634990812085843684827845743995089736025581279106943846440871408761713312534009/8217895532108585499678352837334877024225242430048632793164805465254042762849763317983854339810863222267043771739748295276071797657494082449774489845906292393344378320438197204025620808239589840112488673259113975799805176333096584691947428418567553014562816000000000000000",
        "12": "4746017993812471515443060139756566988926916266377473043867349698582484208180379076781999728751082557734511283495096251682763602166949617127893881165901590124587187323853154382907504666832228013049766192085089879068925276741972224855010882689942865334564625037069192960029/563670787719208743382665588833098976043710487170125037376009095697563827164806180000120076670527354657226183427112190438353566706543781441451683549674609193967567048336555043945955509454348090291594237923388454017293729628473453968714661657634067714314076160000000000000000",
        "13": "230822433751746143175897758057433011935996647287270764720403177334797998301537852191403555216285807020662722351113245745982362935384192283011453718457219437015362075815569063568809150478238441596242089994914824618575295937521679488395774166991015523436397540509900992753/41089477660542927498391764186674385121126212150243163965824027326270213814248816589919271699054316111335218858698741476380358988287470412248872449229531461966721891602190986020128104041197949200562443366295569878999025881665482923459737142092837765072814080000000000000000",
        "14": "255544283089286091432353509168138207524080575252254350122289947657667535142864665275347440417047133006384478045472797057388013085820839101208897512932638611010382854328793486562268626853774128415425490662331850496680357112256634665362984875590135365704932763537594306520894395571/72715957416945361665665463850669211741325793600234935562611495733555266183811165717646737468194501737194241383494201531719639645837954704750500178784123314312837267189824539064883414326978529180563146392978969654521318266865480255474038543005913374954082742963693158400000000000000",
        "15": "6505240265884613059904061774057418696158923455924719798046732646331837657431263136934975111653761007370540477838760913348572500770749420203076642676360672365653158922856746540552406479076085865079155520180714779521425578418040433379197137312627692069024296539006918841413910411757/3235694957002632484810154082824021938604889283533864301620363560589656546706433082479596832081844962433972615580518972944907549963863775868881227819219100064998465433190820968295096094715769789471582145706448019890784830391679271221263973986079868303228449518967062528000000000000000",
        "16": "2012966778593873490330028329774189766142651242958470939382972331435552170955575481787977894881104461778657538547535949347375913650007926585434324296537590587715655338512974073603478372914070633684288056039795155957415241834039322047328133332641055743468097840713079022638942333519/1999688828965997445805800255893403322886459324006460727971816132672769820054807057235285280375348797772841638046090542122290090260543754380638754916563391143603024847720174824284293893991909552465486525806921665499336252338800707025536059932662617811237275431501561856000000000000000",
        "17": "1409139152847683240285506535169932365602596869289283545229082010038796993869388393143062897816026599213142057902857262463661514892659763764503965735425511064757146567864060337553589349537814879514439081238133307186277346759797676971155665922182972037274585652613057264431455351/3493516472686927752980084304495812933065093158641615527553836709770736932310983677909303424834641505543049682121052659193378913802487341685252891188964694520620239077079271181488983043312210958185685754379667479907994850347310808919524912530857124058765330942525440000000000000000",
        "18": "19747174407028681845807097845390319369661214539408947612937994088609477811656170470496140206025289662571409241287853829915568751005088017759514179793736057623719981792539735535637621807628467369973072682339025639819216889186869833900103112697192359853526148606525111421044848209834348644565201/195389829288304494275086958418546976557370277099960974995575207724988101003682149492876787348755578266170661694978648877803100297727634693044320378742484196515312553507369187284840572887544151305181592364693125029061493944671709906051344111248562465633115675448332714247492217077760000000000000000"
      }
    }
  ],
  "rational_time_partitions": [
    {
      "Delta": 1,
      "root_group_order": 4,
      "block_sizes": [
        4,
        2,
        1
      ],
      "points": [
        [
          "1",
          "0"
        ],
        [
          "0",
          "1"
        ],
        [
          "-1",
          "0"
        ],
        [
          "0",
          "-1"
        ],
        [
          "3/5",
          "4/5"
        ],
        [
          "-4/5",
          "3/5"
        ],
        [
          "-7/25",
          "24/25"
        ]
      ],
      "rational_time_relation": [
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "exact_coset_partition": true
    },
    {
      "Delta": 3,
      "root_group_order": 6,
      "block_sizes": [
        6,
        5,
        4,
        3,
        2,
        1
      ],
      "points": [
        [
          "1",
          "0"
        ],
        [
          "1/2",
          "1/2"
        ],
        [
          "-1/2",
          "1/2"
        ],
        [
          "-1",
          "0"
        ],
        [
          "-1/2",
          "-1/2"
        ],
        [
          "1/2",
          "-1/2"
        ],
        [
          "1/7",
          "4/7"
        ],
        [
          "-11/14",
          "5/14"
        ],
        [
          "-13/14",
          "-3/14"
        ],
        [
          "-1/7",
          "-4/7"
        ],
        [
          "11/14",
          "-5/14"
        ],
        [
          "-47/49",
          "8/49"
        ],
        [
          "-71/98",
          "-39/98"
        ],
        [
          "23/98",
          "-55/98"
        ],
        [
          "47/49",
          "-8/49"
        ],
        [
          "-143/343",
          "-180/343"
        ],
        [
          "397/686",
          "-323/686"
        ],
        [
          "683/686",
          "37/686"
        ],
        [
          "2017/2401",
          "-752/2401"
        ],
        [
          "4273/4802",
          "1265/4802"
        ],
        [
          "11041/16807",
          "7316/16807"
        ]
      ],
      "rational_time_relation": [
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "exact_coset_partition": true
    },
    {
      "Delta": 7,
      "root_group_order": 2,
      "block_sizes": [
        2,
        1,
        2
      ],
      "points": [
        [
          "1",
          "0"
        ],
        [
          "-1",
          "0"
        ],
        [
          "-3/4",
          "1/4"
        ],
        [
          "1/8",
          "-3/8"
        ],
        [
          "-1/8",
          "3/8"
        ]
      ],
      "rational_time_relation": [
        [
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "exact_coset_partition": true
    }
  ],
  "compact_gaussian_frame": {
    "class_size": 3,
    "dimension": 12,
    "exact_rational_orthonormal_frame": true,
    "orbit_frame": [
      [
        "9/16",
        "3/32",
        "1/32",
        "0",
        "5/8",
        "3/16",
        "1/16",
        "0",
        "15/32",
        "5/32",
        "0",
        "0"
      ],
      [
        "9/16",
        "3/32",
        "1/32",
        "0",
        "-21/40",
        "31/80",
        "-3/80",
        "1/20",
        "3/160",
        "-79/160",
        "0",
        "0"
      ],
      [
        "9/16",
        "3/32",
        "1/32",
        "0",
        "1/200",
        "-261/400",
        "-7/400",
        "-3/50",
        "-1917/4000",
        "481/4000",
        "0",
        "0"
      ]
    ]
  }
}

==> anc/verification_report.json <==
{
  "six_seed_exact_exponential_certificate": true,
  "lifts": {
    "6": {
      "vertices": 400,
      "edges": 4896,
      "r": 1,
      "ports": [
        0,
        57,
        106,
        163,
        212,
        269
      ],
      "square_root_cell_sizes": [
        [
          1,
          3,
          1,
          3,
          1,
          3,
          3,
          3
        ],
        [
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          3
        ],
        [
          1,
          3,
          1,
          3,
          1,
          3,
          3,
          3
        ],
        [
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          3
        ],
        [
          1,
          3,
          1,
          3,
          1,
          3,
          3,
          3
        ],
        [
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          3
        ],
        [
          3,
          3,
          3,
          3,
          3,
          3,
          1,
          1
        ],
        [
          3,
          3,
          3,
          3,
          3,
          3,
          1,
          1
        ]
      ],
      "edge_size_pairs": {
        "1": [
          [
            1,
            1
          ],
          [
            3,
            3
          ]
        ],
        "3": [
          [
            1,
            3
          ],
          [
            3,
            3
          ]
        ]
      },
      "exact_integer_intertwining": true,
      "connected_unweighted_oriented": true,
      "selected_quotient_targets_are_exactly_singleton_targets": true
    },
    "5": {
      "vertices": 1315,
      "edges": 30376,
      "r": 2,
      "ports": [
        0,
        198,
        364,
        535,
        701
      ],
      "square_root_cell_sizes": [
        [
          1,
          6,
          2,
          3,
          2,
          6,
          6,
          6
        ],
        [
          6,
          1,
          6,
          2,
          3,
          2,
          6,
          6
        ],
        [
          2,
          6,
          1,
          6,
          2,
          3,
          6,
          6
        ],
        [
          3,
          2,
          6,
          1,
          6,
          2,
          6,
          6
        ],
        [
          2,
          3,
          2,
          6,
          1,
          6,
          6,
          6
        ],
        [
          6,
          2,
          3,
          2,
          6,
          2,
          3,
          3
        ],
        [
          6,
          6,
          6,
          6,
          6,
          3,
          2,
          2
        ],
        [
          6,
          6,
          6,
          6,
          6,
          3,
          2,
          2
        ]
      ],
      "edge_size_pairs": {
        "1": [
          [
            1,
            2
          ],
          [
            2,
            2
          ],
          [
            3,
            6
          ],
          [
            6,
            6
          ]
        ],
        "3": [
          [
            1,
            6
          ],
          [
            2,
            3
          ],
          [
            2,
            6
          ],
          [
            3,
            3
          ],
          [
            3,
            6
          ],
          [
            6,
            6
          ]
        ]
      },
      "exact_integer_intertwining": true,
      "connected_unweighted_oriented": true,
      "selected_quotient_targets_are_exactly_singleton_targets": true
    }
  },
  "schedule_certificates": {
    "all_pairwise_zeros_exact": true,
    "quadratic_frame_dimension": 20,
    "polynomial_degrees": [
      6,
      30,
      35,
      78,
      2
    ]
  },
  "low_degree_support_counts": [
    {
      "k": 2,
      "local_support_size": 5
    },
    {
      "k": 3,
      "local_support_size": 9
    },
    {
      "k": 4,
      "local_support_size": 13
    },
    {
      "k": 5,
      "local_support_size": 17
    },
    {
      "k": 7,
      "local_support_size": 25
    },
    {
      "k": 10,
      "local_support_size": 37
    }
  ],
  "rational_time_partitions": [
    {
      "Delta": 1,
      "block_sizes": [
        4,
        2,
        1
      ],
      "exact_coset_partition": true
    },
    {
      "Delta": 3,
      "block_sizes": [
        6,
        5,
        4,
        3,
        2,
        1
      ],
      "exact_coset_partition": true
    },
    {
      "Delta": 7,
      "block_sizes": [
        2,
        1,
        2
      ],
      "exact_coset_partition": true
    }
  ],
  "compact_gaussian_frame": {
    "class_size": 3,
    "dimension": 12,
    "exact_rational_orthonormal_frame": true
  },
  "simultaneous_joining": {
    "dimension": 13,
    "selected_coordinates": [
      0,
      3,
      4,
      8
    ],
    "exact_orthogonal_conjugation": true,
    "fixed_selected_coordinates": true,
    "connected_support": true,
    "selected_moments_checked_through": 12,
    "scope": "Exact joining certificate; the all-time conclusion follows from conjugation and the final unweighted realization from the selection theorem."
  },
  "nine_vertex": {
    "integer_conjugation_and_transfer_columns": true
  },
  "arithmetic_boundary_checks": [
    {
      "example": "path3",
      "support": [
        "-sqrt(2)",
        "0",
        "sqrt(2)"
      ],
      "gap_generator": "sqrt(2)",
      "spectral_center": "0",
      "z": "-1",
      "exact_projector_transfer_relations": true,
      "quadratic_conjugation": true
    },
    {
      "example": "directed_triangle",
      "support": [
        "-sqrt(3)",
        "0",
        "sqrt(3)"
      ],
      "gap_generator": "sqrt(3)",
      "spectral_center": "0",
      "z": "-1/2 - sqrt(3)*I/2",
      "exact_projector_transfer_relations": true,
      "quadratic_conjugation": true
    },
    {
      "example": "mixed_product",
      "support": [
        "-2",
        "0",
        "2",
        "4"
      ],
      "gap_generator": "2",
      "spectral_center": "1",
      "z": "-1",
      "exact_projector_transfer_relations": true,
      "quadratic_conjugation": false
    },
    {
      "example": "shifted_triangle",
      "support": [
        "1/3 - sqrt(3)",
        "1/3",
        "1/3 + sqrt(3)"
      ],
      "gap_generator": "sqrt(3)",
      "spectral_center": "1/3",
      "z": "-1/2 - sqrt(3)*I/2",
      "exact_projector_transfer_relations": true,
      "quadratic_conjugation": true
    }
  ],
  "singleton_and_phase_checks": {
    "empty_product_weights": [
      "2/3",
      "1/3"
    ],
    "phase_sensitive_lifts": [
      {
        "selected_quotient_vertices": [
          0
        ],
        "vertices": 13,
        "input_minimum_projective_period": "pi",
        "input_return_phase": -1,
        "r": 2,
        "lifted_local_eigenvalues": [
          -4,
          0,
          4
        ],
        "lifted_local_spectral_weights": [
          "1/4",
          "1/2",
          "1/4"
        ],
        "lifted_return_amplitude": "cos(2t)^2",
        "lifted_minimum_projective_period": "pi/2",
        "exact_column_at_pi_over_4": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1/2",
          "1/2",
          "1/2",
          "1/2"
        ]
      },
      {
        "selected_quotient_vertices": [
          0,
          3
        ],
        "vertices": 10,
        "input_minimum_projective_period": "pi",
        "input_return_phase": -1,
        "r": 2,
        "lifted_local_eigenvalues": [
          -4,
          0,
          4
        ],
        "lifted_local_spectral_weights": [
          "1/4",
          "1/2",
          "1/4"
        ],
        "lifted_return_amplitude": "cos(2t)^2",
        "lifted_minimum_projective_period": "pi/2",
        "exact_column_at_pi_over_4": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1"
        ]
      }
    ],
    "scope": "Exact boundary examples. The all-time statements follow from the displayed return amplitude and the cell-amplitude formula."
  },
  "phase_model_checks": {
    "odd_cube_lift": {
      "vertices": 26,
      "Cartesian_exponent": 3,
      "r": 2,
      "selected_quotient_vertices": [
        0,
        7
      ],
      "distinguished_vertices": [
        0,
        25
      ],
      "exact_cell_intertwining": true,
      "local_minimal_polynomial_of_skew_matrix": "x^4+40*x^2+144",
      "local_minimal_polynomial_degree": 4,
      "local_Hermitian_support": [
        -6,
        -2,
        2,
        6
      ],
      "local_spectral_weights": [
        "1/8",
        "3/8",
        "3/8",
        "1/8"
      ],
      "local_gap_generator": 4,
      "return_amplitude": "cos(2*t)^3",
      "minimum_vertex_period": "pi/2",
      "return_phase": -1,
      "PST_columns": [
        {
          "source": 0,
          "target": 25,
          "transfer_phase_at_pi_over_4": 1,
          "exact_column_at_pi_over_4": [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ]
        },
        {
          "source": 25,
          "target": 0,
          "transfer_phase_at_pi_over_4": -1,
          "exact_column_at_pi_over_4": [
            "-1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ]
        }
      ],
      "scope": "An exact finite odd-power lift. Its period and return phase follow from the certified local support and weights; all-time completeness follows from the cell-amplitude formula in the manuscript."
    },
    "unified_cosine_models": [
      {
        "Delta": 1,
        "nu": 1,
        "input_points": [
          [
            "1",
            "0"
          ],
          [
            "0",
            "1"
          ]
        ],
        "G_cosine_coefficients": [
          "1/3",
          "1/4",
          "1/3",
          "1/12"
        ],
        "F_nu_cosine_coefficients": [
          "1/3",
          "1/4",
          "1/3",
          "1/12"
        ],
        "exact_coefficient_parity_and_Gram_zeros": true,
        "orbit_frame_dimension": 28,
        "exact_rational_orthonormal_frame": true,
        "orbit_Gram_matrix": [
          [
            "1",
            "0"
          ],
          [
            "0",
            "1"
          ]
        ],
        "support_in_units_of_sqrt_Delta": [
          -3,
          -2,
          -1,
          0,
          1,
          2,
          3
        ],
        "local_spectral_weights": {
          "-3": "1/24",
          "-2": "1/6",
          "-1": "1/8",
          "0": "1/3",
          "1": "1/8",
          "2": "1/6",
          "3": "1/24"
        },
        "gap_generator_in_units_of_sqrt_Delta": 1,
        "minimum_period_of_initial_vector": "2*pi/sqrt(1)",
        "return_phase": 1,
        "scope": "An exact finite cosine-polynomial and rational-frame certificate; the unrestricted construction is proved in the manuscript."
      },
      {
        "Delta": 1,
        "nu": 2,
        "input_points": [
          [
            "1",
            "0"
          ],
          [
            "0",
            "1"
          ]
        ],
        "G_cosine_coefficients": [
          "5/12",
          "1/2",
          "1/12"
        ],
        "F_nu_cosine_coefficients": [
          "0",
          "2/3",
          "0",
          "7/24",
          "0",
          "1/24"
        ],
        "exact_coefficient_parity_and_Gram_zeros": true,
        "orbit_frame_dimension": 24,
        "exact_rational_orthonormal_frame": true,
        "orbit_Gram_matrix": [
          [
            "1",
            "0"
          ],
          [
            "0",
            "1"
          ]
        ],
        "support_in_units_of_sqrt_Delta": [
          -5,
          -3,
          -1,
          1,
          3,
          5
        ],
        "local_spectral_weights": {
          "-5": "1/48",
          "-3": "7/48",
          "-1": "1/3",
          "1": "1/3",
          "3": "7/48",
          "5": "1/48"
        },
        "gap_generator_in_units_of_sqrt_Delta": 2,
        "minimum_period_of_initial_vector": "pi/sqrt(1)",
        "return_phase": -1,
        "scope": "An exact finite cosine-polynomial and rational-frame certificate; the unrestricted construction is proved in the manuscript."
      },
      {
        "Delta": 3,
        "nu": 1,
        "input_points": [
          [
            "1",
            "0"
          ],
          [
            "1/2",
            "1/2"
          ],
          [
            "-1/2",
            "1/2"
          ]
        ],
        "G_cosine_coefficients": [
          "11/81",
          "25/81",
          "16/81",
          "5/27",
          "8/81",
          "5/81",
          "1/81"
        ],
        "F_nu_cosine_coefficients": [
          "11/81",
          "25/81",
          "16/81",
          "5/27",
          "8/81",
          "5/81",
          "1/81"
        ],
        "exact_coefficient_parity_and_Gram_zeros": true,
        "orbit_frame_dimension": 52,
        "exact_rational_orthonormal_frame": true,
        "orbit_Gram_matrix": [
          [
            "1",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0"
          ],
          [
            "0",
            "0",
            "1"
          ]
        ],
        "support_in_units_of_sqrt_Delta": [
          -6,
          -5,
          -4,
          -3,
          -2,
          -1,
          0,
          1,
          2,
          3,
          4,
          5,
          6
        ],
        "local_spectral_weights": {
          "-6": "1/162",
          "-5": "5/162",
          "-4": "4/81",
          "-3": "5/54",
          "-2": "8/81",
          "-1": "25/162",
          "0": "11/81",
          "1": "25/162",
          "2": "8/81",
          "3": "5/54",
          "4": "4/81",
          "5": "5/162",
          "6": "1/162"
        },
        "gap_generator_in_units_of_sqrt_Delta": 1,
        "minimum_period_of_initial_vector": "2*pi/sqrt(3)",
        "return_phase": 1,
        "scope": "An exact finite cosine-polynomial and rational-frame certificate; the unrestricted construction is proved in the manuscript."
      },
      {
        "Delta": 3,
        "nu": 2,
        "input_points": [
          [
            "1",
            "0"
          ],
          [
            "1/2",
            "1/2"
          ],
          [
            "-1/2",
            "1/2"
          ]
        ],
        "G_cosine_coefficients": [
          "20/81",
          "34/81",
          "19/81",
          "7/81",
          "1/81"
        ],
        "F_nu_cosine_coefficients": [
          "0",
          "37/81",
          "0",
          "53/162",
          "0",
          "13/81",
          "0",
          "4/81",
          "0",
          "1/162"
        ],
        "exact_coefficient_parity_and_Gram_zeros": true,
        "orbit_frame_dimension": 40,
        "exact_rational_orthonormal_frame": true,
        "orbit_Gram_matrix": [
          [
            "1",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0"
          ],
          [
            "0",
            "0",
            "1"
          ]
        ],
        "support_in_units_of_sqrt_Delta": [
          -9,
          -7,
          -5,
          -3,
          -1,
          1,
          3,
          5,
          7,
          9
        ],
        "local_spectral_weights": {
          "-9": "1/324",
          "-7": "2/81",
          "-5": "13/162",
          "-3": "53/324",
          "-1": "37/162",
          "1": "37/162",
          "3": "53/324",
          "5": "13/162",
          "7": "2/81",
          "9": "1/324"
        },
        "gap_generator_in_units_of_sqrt_Delta": 2,
        "minimum_period_of_initial_vector": "pi/sqrt(3)",
        "return_phase": -1,
        "scope": "An exact finite cosine-polynomial and rational-frame certificate; the unrestricted construction is proved in the manuscript."
      },
      {
        "Delta": 4,
        "nu": 1,
        "input_points": [
          [
            "1",
            "0"
          ],
          [
            "3/5",
            "2/5"
          ]
        ],
        "G_cosine_coefficients": [
          "7/48",
          "13/64",
          "25/48",
          "25/192"
        ],
        "F_nu_cosine_coefficients": [
          "7/48",
          "13/64",
          "25/48",
          "25/192"
        ],
        "exact_coefficient_parity_and_Gram_zeros": true,
        "orbit_frame_dimension": 28,
        "exact_rational_orthonormal_frame": true,
        "orbit_Gram_matrix": [
          [
            "1",
            "0"
          ],
          [
            "0",
            "1"
          ]
        ],
        "support_in_units_of_sqrt_Delta": [
          -3,
          -2,
          -1,
          0,
          1,
          2,
          3
        ],
        "local_spectral_weights": {
          "-3": "25/384",
          "-2": "25/96",
          "-1": "13/128",
          "0": "7/48",
          "1": "13/128",
          "2": "25/96",
          "3": "25/384"
        },
        "gap_generator_in_units_of_sqrt_Delta": 1,
        "minimum_period_of_initial_vector": "2*pi/sqrt(4)",
        "return_phase": 1,
        "scope": "An exact finite cosine-polynomial and rational-frame certificate; the unrestricted construction is proved in the manuscript."
      },
      {
        "Delta": 4,
        "nu": 2,
        "input_points": [
          [
            "1",
            "0"
          ],
          [
            "3/5",
            "2/5"
          ]
        ],
        "G_cosine_coefficients": [
          "53/192",
          "19/32",
          "25/192"
        ],
        "F_nu_cosine_coefficients": [
          "0",
          "55/96",
          "0",
          "139/384",
          "0",
          "25/384"
        ],
        "exact_coefficient_parity_and_Gram_zeros": true,
        "orbit_frame_dimension": 24,
        "exact_rational_orthonormal_frame": true,
        "orbit_Gram_matrix": [
          [
            "1",
            "0"
          ],
          [
            "0",
            "1"
          ]
        ],
        "support_in_units_of_sqrt_Delta": [
          -5,
          -3,
          -1,
          1,
          3,
          5
        ],
        "local_spectral_weights": {
          "-5": "25/768",
          "-3": "139/768",
          "-1": "55/192",
          "1": "55/192",
          "3": "139/768",
          "5": "25/768"
        },
        "gap_generator_in_units_of_sqrt_Delta": 2,
        "minimum_period_of_initial_vector": "pi/sqrt(4)",
        "return_phase": -1,
        "scope": "An exact finite cosine-polynomial and rational-frame certificate; the unrestricted construction is proved in the manuscript."
      },
      {
        "Delta": 12,
        "nu": 1,
        "input_points": [
          [
            "1",
            "0"
          ],
          [
            "-1/2",
            "1/4"
          ],
          [
            "-1/2",
            "-1/4"
          ]
        ],
        "G_cosine_coefficients": [
          "20/81",
          "34/81",
          "19/81",
          "7/81",
          "1/81"
        ],
        "F_nu_cosine_coefficients": [
          "20/81",
          "34/81",
          "19/81",
          "7/81",
          "1/81"
        ],
        "exact_coefficient_parity_and_Gram_zeros": true,
        "orbit_frame_dimension": 36,
        "exact_rational_orthonormal_frame": true,
        "orbit_Gram_matrix": [
          [
            "1",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0"
          ],
          [
            "0",
            "0",
            "1"
          ]
        ],
        "support_in_units_of_sqrt_Delta": [
          -4,
          -3,
          -2,
          -1,
          0,
          1,
          2,
          3,
          4
        ],
        "local_spectral_weights": {
          "-4": "1/162",
          "-3": "7/162",
          "-2": "19/162",
          "-1": "17/81",
          "0": "20/81",
          "1": "17/81",
          "2": "19/162",
          "3": "7/162",
          "4": "1/162"
        },
        "gap_generator_in_units_of_sqrt_Delta": 1,
        "minimum_period_of_initial_vector": "2*pi/sqrt(12)",
        "return_phase": 1,
        "scope": "An exact finite cosine-polynomial and rational-frame certificate; the unrestricted construction is proved in the manuscript."
      },
      {
        "Delta": 12,
        "nu": 2,
        "input_points": [
          [
            "1",
            "0"
          ],
          [
            "-1/2",
            "1/4"
          ],
          [
            "-1/2",
            "-1/4"
          ]
        ],
        "G_cosine_coefficients": [
          "20/81",
          "34/81",
          "19/81",
          "7/81",
          "1/81"
        ],
        "F_nu_cosine_coefficients": [
          "0",
          "37/81",
          "0",
          "53/162",
          "0",
          "13/81",
          "0",
          "4/81",
          "0",
          "1/162"
        ],
        "exact_coefficient_parity_and_Gram_zeros": true,
        "orbit_frame_dimension": 40,
        "exact_rational_orthonormal_frame": true,
        "orbit_Gram_matrix": [
          [
            "1",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0"
          ],
          [
            "0",
            "0",
            "1"
          ]
        ],
        "support_in_units_of_sqrt_Delta": [
          -9,
          -7,
          -5,
          -3,
          -1,
          1,
          3,
          5,
          7,
          9
        ],
        "local_spectral_weights": {
          "-9": "1/324",
          "-7": "2/81",
          "-5": "13/162",
          "-3": "53/324",
          "-1": "37/162",
          "1": "37/162",
          "3": "53/324",
          "5": "13/162",
          "7": "2/81",
          "9": "1/324"
        },
        "gap_generator_in_units_of_sqrt_Delta": 2,
        "minimum_period_of_initial_vector": "pi/sqrt(12)",
        "return_phase": -1,
        "scope": "An exact finite cosine-polynomial and rational-frame certificate; the unrestricted construction is proved in the manuscript."
      }
    ],
    "negative_rational_partition": {
      "Delta": 3,
      "block_sizes": [
        3,
        2,
        1
      ],
      "half_angle_points": [
        [
          "1",
          "0"
        ],
        [
          "-1/2",
          "1/2"
        ],
        [
          "-1/2",
          "-1/2"
        ],
        [
          "1/7",
          "4/7"
        ],
        [
          "-13/14",
          "-3/14"
        ],
        [
          "-47/49",
          "8/49"
        ]
      ],
      "unit_circle_points": [
        [
          "1",
          "0"
        ],
        [
          "-1/2",
          "-1/2"
        ],
        [
          "-1/2",
          "1/2"
        ],
        [
          "-47/49",
          "8/49"
        ],
        [
          "71/98",
          "39/98"
        ],
        [
          "2017/2401",
          "-752/2401"
        ]
      ],
      "rational_time_relation": [
        [
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "exact_squared_coset_partition": true,
      "half_angle_points_in_common_field": true,
      "prescribed_return_phase": -1,
      "scope": "An exact field-level negative-phase partition witness. The graph realization follows from the classification proof, rather than this finite coset check."
    },
    "simultaneous_relative_periods": {
      "dimension": 35,
      "Cartesian_exponent": 3,
      "input_matrix_scales": [
        2,
        3
      ],
      "selected_coordinates": [
        0,
        7,
        8,
        21,
        34
      ],
      "exact_orthogonal_conjugation": true,
      "fixed_selected_coordinates": true,
      "connected_support": true,
      "selected_moments_checked_through": 34,
      "cross_class_selected_moments_zero": true,
      "exact_local_projector_weights": true,
      "classes": [
        {
          "ports": [
            0,
            7
          ],
          "Delta": 1,
          "support_in_units_of_sqrt_Delta": [
            -6,
            -2,
            2,
            6
          ],
          "local_spectral_weights": [
            "1/8",
            "3/8",
            "3/8",
            "1/8"
          ],
          "local_gap_generator": "4",
          "minimum_vertex_period": "pi/2",
          "return_phase": -1,
          "normalized_transfer_times": [
            "0",
            "1/2"
          ],
          "source_to_target_transfer_phases": [
            1,
            1
          ]
        },
        {
          "ports": [
            8,
            21,
            34
          ],
          "Delta": 3,
          "support_in_units_of_sqrt_Delta": [
            -9,
            -6,
            -3,
            0,
            3,
            6,
            9
          ],
          "local_spectral_weights": [
            "1/27",
            "1/9",
            "2/9",
            "7/27",
            "2/9",
            "1/9",
            "1/27"
          ],
          "local_gap_generator": "3*sqrt(3)",
          "minimum_vertex_period": "2*pi/(3*sqrt(3))",
          "return_phase": 1,
          "normalized_transfer_times": [
            "0",
            "1/3",
            "2/3"
          ],
          "source_to_target_transfer_phases": [
            1,
            1,
            1
          ]
        }
      ],
      "relative_minimum_period": "4/(3*sqrt(3))",
      "period_compatibility_rational_value": "4/3",
      "scope": "An exact joined rational model with unequal quadratic fields and opposite return phases. Conjugation preserves all selected transition entries; the final unweighted realization follows from the selection theorem."
    },
    "arithmetic": "Exact Python integers and Fraction rational arithmetic",
    "scope": "Finite certificates supplement the analytic proofs; they do not establish the general realization or all-time completeness theorems."
  },
  "scope": "Exact finite algebraic checks. The exact schedule characterization, all-time completeness, and the imaginary-quadratic arithmetic bound are proved analytically in the manuscript."
}

==> anc/verify_phase_models.py <==
"""Exact certificates for return phases and rational orbit models.

These checks concern finite examples.  They do not replace the general
classification, period, or all-time completeness proofs in the manuscript.
"""
from fractions import Fraction as F
from math import gcd
import json


def _rank(rows):
    """Rank over Q, using Fraction elimination rather than a numeric SVD."""
    matrix = [[F(x) for x in row] for row in rows]
    rank = 0
    for column in range(len(matrix[0])):
        pivot = next((i for i in range(rank, len(matrix))
                      if matrix[i][column]), None)
        if pivot is None:
            continue
        matrix[rank], matrix[pivot] = matrix[pivot], matrix[rank]
        value = matrix[rank][column]
        matrix[rank] = [x / value for x in matrix[rank]]
        for i in range(rank + 1, len(matrix)):
            value = matrix[i][column]
            if value:
                matrix[i] = [x - value * y
                             for x, y in zip(matrix[i], matrix[rank])]
        rank += 1
    return rank


def _odd_cube_check():
    # Imports are local: verify_pst can call phase_model_checks without a
    # circular import during module initialization.
    import numpy as np
    from verify_pst import build_cells

    edge = np.array([[0, -1], [1, 0]], dtype=np.int64)
    identity = np.eye(2, dtype=np.int64)
    quotient = (np.kron(np.kron(edge, identity), identity)
                + np.kron(np.kron(identity, edge), identity)
                + np.kron(np.kron(identity, identity), edge))
    sizes = np.array([1, 2, 2, 2, 2, 2, 2, 1], dtype=np.int64)
    graph, characteristic, starts = build_cells(quotient, sizes, 2)
    assert graph.shape == (26, 26)
    assert np.array_equal((graph @ characteristic).toarray(),
                          2 * (characteristic @ quotient))
    assert np.array_equal((characteristic.T @ characteristic).toarray(),
                          4 * np.eye(8, dtype=np.int64))

    # Convert to Python integers before taking powers.  All arithmetic below
    # is arbitrary precision, independent of NumPy's fixed integer widths.
    matrix = graph.toarray().tolist()
    order = len(matrix)
    source, target = int(starts[0]), int(starts[7])

    def action(vector):
        return [sum(a * b for a, b in zip(row, vector)) for row in matrix]

    certificate_columns = []
    for port, destination, transfer_sign in [(source, target, 1),
                                              (target, source, -1)]:
        vectors = [[int(j == port) for j in range(order)]]
        for _ in range(4):
            vectors.append(action(vectors[-1]))
        assert all(vectors[4][j] + 40 * vectors[2][j]
                   + 144 * vectors[0][j] == 0 for j in range(order))
        assert _rank(list(zip(*vectors[:4]))) == 4

        # Projectors for the two eigenvalues of A^2 are rational polynomials.
        low = [F(vectors[2][j] + 36 * vectors[0][j], 32)
               for j in range(order)]
        high = [F(-vectors[2][j] - 4 * vectors[0][j], 32)
                for j in range(order)]
        assert [x + y for x, y in zip(low, high)] == vectors[0]
        assert sum(x * y for x, y in zip(low, high)) == 0
        assert sum(x * x for x in low) == F(3, 4)
        assert sum(x * x for x in high) == F(1, 4)
        assert action(action(low)) == [-4 * x for x in low]
        assert action(action(high)) == [-36 * x for x in high]

        # At t=pi/4 the spectral interpolation polynomial is
        # exp(tA)e = (7A/12 + A^3/48)e on this four-dimensional cyclic space.
        column = [F(28 * vectors[1][j] + vectors[3][j], 48)
                  for j in range(order)]
        expected = [F(transfer_sign * int(j == destination))
                    for j in range(order)]
        assert column == expected
        certificate_columns.append({
            "source": port, "target": destination,
            "transfer_phase_at_pi_over_4": transfer_sign,
            "exact_column_at_pi_over_4": list(map(str, column)),
        })

    support = [-6, -2, 2, 6]
    gap = 0
    for frequency in support:
        gap = gcd(gap, frequency - support[0])
    assert gap == 4
    # At the minimum period 2pi/4 = pi/2, all four supported phases are -1.
    assert all((frequency // 2) % 2 == 1 for frequency in support)
    return {
        "vertices": order, "Cartesian_exponent": 3, "r": 2,
        "selected_quotient_vertices": [0, 7],
        "distinguished_vertices": [source, target],
        "exact_cell_intertwining": True,
        "local_minimal_polynomial_of_skew_matrix": "x^4+40*x^2+144",
        "local_minimal_polynomial_degree": 4,
        "local_Hermitian_support": support,
        "local_spectral_weights": ["1/8", "3/8", "3/8", "1/8"],
        "local_gap_generator": gap,
        "return_amplitude": "cos(2*t)^3",
        "minimum_vertex_period": "pi/2",
        "return_phase": -1,
        "PST_columns": certificate_columns,
        "scope": "An exact finite odd-power lift. Its period and return "
                 "phase follow from the certified local support and "
                 "weights; all-time completeness follows from the "
                 "cell-amplitude formula in the manuscript.",
    }


def _unified_model_check(delta, points, nu):
    from verify_schedules import kernel, mul, power, rotation, squares

    assert delta > 0 and nu in (1, 2)
    assert points[0] == (F(1), F(0))
    assert all(a * a + delta * b * b == 1 for a, b in points)
    scaled_points = [power(point, nu, delta) for point in points]
    assert len(set(scaled_points)) == len(points)
    base_weights, _ = kernel(scaled_points, delta)

    # F_nu(t)=cos((nu-1)t) G(nu*t), expanded independently in cosine basis.
    frequencies = [F(0)] * (nu * (len(base_weights) - 1) + nu)
    for frequency, weight in enumerate(base_weights):
        if nu == 1:
            frequencies[frequency] += weight
        else:
            frequencies[2 * frequency + 1] += weight / 2
            frequencies[abs(2 * frequency - 1)] += weight / 2
    assert all(weight >= 0 for weight in frequencies)
    assert frequencies[1] > 0 and sum(frequencies) == 1
    if nu == 1:
        assert frequencies[0] > 0
    else:
        assert all(frequencies[m] == 0 for m in range(0, len(frequencies), 2))

    # Evaluate the two formulae independently on every pairwise quotient.
    for j, first in enumerate(points):
        for h, second in enumerate(points):
            quotient = mul(first, (second[0], -second[1]), delta)
            expanded = sum(weight * power(quotient, m, delta)[0]
                           for m, weight in enumerate(frequencies))
            base_value = sum(weight * power(quotient, nu * m, delta)[0]
                             for m, weight in enumerate(base_weights))
            factored = power(quotient, nu - 1, delta)[0] * base_value
            assert expanded == factored == int(j == h)

    # A rational orbit frame built with an integer rotation block, valid
    # for all positive integer delta, not only squarefree delta.
    omega = rotation(delta)
    blocks = []
    unit_vector = []
    for m, weight in enumerate(frequencies):
        if weight == 0:
            continue
        entries = [F(a, weight.denominator)
                   for a in squares(weight.numerator * weight.denominator)]
        assert sum(x * x for x in entries) == weight
        if m:
            entries += [F(0)] * 4
        start = len(unit_vector)
        unit_vector.extend(entries)
        blocks.append((start, m, entries))
    assert sum(x * x for x in unit_vector) == 1

    orbit_frame = []
    for point in points:
        vector = unit_vector[:]
        for start, m, entries in blocks:
            if m:
                real, imaginary = power(point, m, delta)
                for i, row in enumerate(omega):
                    vector[start + i] = (real * entries[i]
                                         + imaginary * sum(a * b for a, b
                                                           in zip(row, entries)))
        orbit_frame.append(vector)
    gram = [[sum(x * y for x, y in zip(first, second))
             for second in orbit_frame] for first in orbit_frame]
    assert gram == [[F(int(j == h)) for h in range(len(points))]
                    for j in range(len(points))]

    support = sorted({sign * m for m, weight in enumerate(frequencies)
                      if weight for sign in (-1, 1)})
    gap = 0
    for frequency in support:
        gap = gcd(gap, frequency - support[0])
    assert gap == nu
    if nu == 1:
        phase, period = 1, f"2*pi/sqrt({delta})"
    else:
        assert all(m % 2 for m in support)
        phase, period = -1, f"pi/sqrt({delta})"
    spectral_weights = {str(m): str(frequencies[abs(m)] / (1 if m == 0 else 2))
                        for m in support}
    assert sum(F(weight) for weight in spectral_weights.values()) == 1
    return {
        "Delta": delta, "nu": nu,
        "input_points": [[str(a), str(b)] for a, b in points],
        "G_cosine_coefficients": list(map(str, base_weights)),
        "F_nu_cosine_coefficients": list(map(str, frequencies)),
        "exact_coefficient_parity_and_Gram_zeros": True,
        "orbit_frame_dimension": len(unit_vector),
        "exact_rational_orthonormal_frame": True,
        "orbit_Gram_matrix": [[str(x) for x in row] for row in gram],
        "support_in_units_of_sqrt_Delta": support,
        "local_spectral_weights": spectral_weights,
        "gap_generator_in_units_of_sqrt_Delta": gap,
        "minimum_period_of_initial_vector": period, "return_phase": phase,
        "scope": "An exact finite cosine-polynomial and rational-frame "
                 "certificate; the unrestricted construction is proved "
                 "in the manuscript.",
    }


def _negative_partition_check():
    from verify_schedules import mul, power

    delta = 3
    omega = (F(1, 2), F(1, 2))
    cube_root = power(omega, 2, delta)
    sixth_roots = {power(omega, j, delta) for j in range(6)}
    cube_roots = {power(cube_root, j, delta) for j in range(3)}
    zeta = (F(1, 7), F(4, 7))
    assert len(sixth_roots) == 6 and len(cube_roots) == 3
    assert zeta not in sixth_roots
    assert mul(zeta, (zeta[0], -zeta[1]), delta) == (1, 0)
    parts = [3, 2, 1]
    groups = [[mul(power(zeta, j, delta), power(cube_root, k, delta), delta)
               for k in range(size)] for j, size in enumerate(parts)]
    half_points = [z for group in groups for z in group]
    points = [power(z, 2, delta) for z in half_points]
    owner = [j for j, group in enumerate(groups) for _ in group]
    assert half_points[0] == (1, 0)
    assert len(set(half_points)) == len(set(points)) == sum(parts)
    assert all(a * a + delta * b * b == 1
               for a, b in half_points + points)
    relation = []
    for j, first in enumerate(points):
        row = []
        for h, second in enumerate(points):
            half_ratio = mul(half_points[j],
                             (half_points[h][0], -half_points[h][1]), delta)
            ratio = mul(first, (second[0], -second[1]), delta)
            assert power(half_ratio, 2, delta) == ratio
            related = ratio in sixth_roots
            assert related == (ratio in cube_roots) == (owner[j] == owner[h])
            assert (half_ratio in sixth_roots) == related
            row.append(int(related))
        relation.append(row)
    return {
        "Delta": delta, "block_sizes": parts,
        "half_angle_points": [[str(a), str(b)] for a, b in half_points],
        "unit_circle_points": [[str(a), str(b)] for a, b in points],
        "rational_time_relation": relation,
        "exact_squared_coset_partition": True,
        "half_angle_points_in_common_field": True,
        "prescribed_return_phase": -1,
        "scope": "An exact field-level negative-phase partition witness. "
                 "The graph realization follows from the classification "
                 "proof, rather than this finite coset check.",
    }


def _simultaneous_period_check():
    import numpy as np
    from verify_schedules import mm, tr

    edge = np.array([[0, -1], [1, 0]], dtype=np.int64)
    triangle = np.array([[0, -1, 1], [1, 0, -1], [-1, 1, 0]], dtype=np.int64)

    def cube(matrix):
        identity = np.eye(matrix.shape[0], dtype=np.int64)
        return (np.kron(np.kron(matrix, identity), identity)
                + np.kron(np.kron(identity, matrix), identity)
                + np.kron(np.kron(identity, identity), matrix))

    edge_cube = cube(2 * edge)
    triangle_cube = cube(3 * triangle)
    order = 35
    block_matrix = np.zeros((order, order), dtype=np.int64)
    block_matrix[:8, :8] = edge_cube
    block_matrix[8:, 8:] = triangle_cube
    original = [[F(int(x)) for x in row] for row in block_matrix]
    rotation = [[F(int(i == j)) for j in range(order)] for i in range(order)]
    rotation[1][1] = rotation[9][9] = F(3, 5)
    rotation[1][9], rotation[9][1] = F(-4, 5), F(4, 5)
    joined = mm(mm(rotation, original), tr(rotation))
    identity = [[F(int(i == j)) for j in range(order)] for i in range(order)]
    assert mm(rotation, tr(rotation)) == identity
    assert joined == [[-x for x in row] for row in tr(joined)]
    assert mm(joined, rotation) == mm(rotation, original)
    ports = [0, 7, 8, 21, 34]
    for port in ports:
        assert [row[port] for row in rotation] == identity[port]

    neighbors = [[j for j, value in enumerate(row) if value] for row in joined]
    seen, todo = {0}, [0]
    while todo:
        vertex = todo.pop()
        for neighbor in neighbors[vertex]:
            if neighbor not in seen:
                seen.add(neighbor)
                todo.append(neighbor)
    assert len(seen) == order

    def sparse_action(matrix, vector):
        return [sum(value * vector[j] for j, value in enumerate(row) if value)
                for row in matrix]

    original_columns = [identity[port][:] for port in ports]
    joined_columns = [identity[port][:] for port in ports]
    krylov = [[] for _ in ports]
    for degree in range(order):
        for j, (original_column, joined_column) in enumerate(
                zip(original_columns, joined_columns)):
            assert [original_column[p] for p in ports] == [joined_column[p] for p in ports]
            other_ports = ports[2:] if j < 2 else ports[:2]
            assert all(joined_column[p] == 0 for p in other_ports)
            if degree <= 7:
                krylov[j].append(joined_column[:])
        original_columns = [sparse_action(original, vector) for vector in original_columns]
        joined_columns = [sparse_action(joined, vector) for vector in joined_columns]

    # The spectral projectors of A^2 are rational interpolation polynomials.
    # Their exact norms certify all supported eigenvalue pairs and weights.
    def projected_vector(columns, root, roots):
        polynomial = [F(1)]
        denominator = F(1)
        for other in roots:
            if other == root:
                continue
            new = [F(0)] * (len(polynomial) + 1)
            for j, value in enumerate(polynomial):
                new[j] -= other * value
                new[j + 1] += value
            polynomial = new
            denominator *= root - other
        return [sum(coefficient * columns[2 * j][i]
                    for j, coefficient in enumerate(polynomial)) / denominator
                for i in range(order)]

    specifications = [
        ([-4, -36], [F(3, 4), F(1, 4)], 4),
        ([0, -27, -108, -243], [F(7, 27), F(4, 9), F(2, 9), F(2, 27)], 7),
    ]
    for j, columns in enumerate(krylov):
        roots, weights, dimension = specifications[int(j >= 2)]
        assert _rank(list(zip(*columns[:dimension]))) == dimension
        projections = []
        for root, weight in zip(roots, weights):
            projected = projected_vector(columns, root, roots)
            assert sum(value * value for value in projected) == weight
            assert sum(value * source for value, source in zip(projected, columns[0])) == weight
            assert sparse_action(joined, sparse_action(joined, projected)) == [root * x for x in projected]
            projections.append(projected)
        assert [sum(vector[i] for vector in projections) for i in range(order)] == columns[0]
        for a in range(len(projections)):
            for b in range(a):
                assert sum(x * y for x, y in zip(projections[a], projections[b])) == 0

    # Exact one-factor transfer matrices; Cartesian cubes preserve signs.
    triangle_step = (np.eye(3, dtype=np.int64)
                     + (triangle + triangle @ triangle) // 2)
    assert np.array_equal(triangle_step @ triangle_step @ triangle_step,
                          np.eye(3, dtype=np.int64))
    assert list(np.argmax(triangle_step, axis=0)) == [1, 2, 0]
    edge_step = np.kron(np.kron(edge, edge), edge)
    triangle_step = np.kron(np.kron(triangle_step, triangle_step), triangle_step)
    for local, destination, sign in [(0, 7, 1), (7, 0, -1)]:
        column = [F(int(x)) for x in edge_step[:, local]] + [F(0)] * 27
        assert sparse_action(rotation, column) == [F(sign * int(i == destination)) for i in range(order)]
    for local, destination in [(0, 21), (13, 34), (26, 8)]:
        column = [F(0)] * 8 + [F(int(x)) for x in triangle_step[:, local]]
        assert sparse_action(rotation, column) == [F(int(i == destination)) for i in range(order)]

    edge_support = [-6, -2, 2, 6]
    triangle_support = [-9, -6, -3, 0, 3, 6, 9]
    gaps = []
    for support in [edge_support, triangle_support]:
        gap = 0
        for frequency in support:
            gap = gcd(gap, frequency - support[0])
        gaps.append(gap)
    assert gaps == [4, 3]
    edge_period_pi = F(2, gaps[0])
    triangle_period_pi_sqrt3 = F(2, 3 * gaps[1])
    assert edge_period_pi == F(1, 2)
    assert triangle_period_pi_sqrt3 == F(2, 9)
    assert all((frequency * edge_period_pi).denominator == 1
               and int(frequency * edge_period_pi) % 2 == 1 for frequency in edge_support)
    assert all((frequency * 3 * triangle_period_pi_sqrt3).denominator == 1
               and int(frequency * 3 * triangle_period_pi_sqrt3) % 2 == 0
               for frequency in triangle_support)
    relative_period_coefficient = triangle_period_pi_sqrt3 / edge_period_pi
    assert relative_period_coefficient == F(4, 9)
    assert 3 * relative_period_coefficient == F(4, 3)
    return {
        "dimension": order, "Cartesian_exponent": 3,
        "input_matrix_scales": [2, 3], "selected_coordinates": ports,
        "exact_orthogonal_conjugation": True,
        "fixed_selected_coordinates": True, "connected_support": True,
        "selected_moments_checked_through": order - 1,
        "cross_class_selected_moments_zero": True,
        "exact_local_projector_weights": True,
        "classes": [
            {"ports": ports[:2], "Delta": 1,
             "support_in_units_of_sqrt_Delta": edge_support,
             "local_spectral_weights": ["1/8", "3/8", "3/8", "1/8"],
             "local_gap_generator": "4",
             "minimum_vertex_period": "pi/2", "return_phase": -1,
             "normalized_transfer_times": ["0", "1/2"],
             "source_to_target_transfer_phases": [1, 1]},
            {"ports": ports[2:], "Delta": 3,
             "support_in_units_of_sqrt_Delta": triangle_support,
             "local_spectral_weights": ["1/27", "1/9", "2/9", "7/27", "2/9", "1/9", "1/27"],
             "local_gap_generator": "3*sqrt(3)",
             "minimum_vertex_period": "2*pi/(3*sqrt(3))", "return_phase": 1,
             "normalized_transfer_times": ["0", "1/3", "2/3"],
             "source_to_target_transfer_phases": [1, 1, 1]},
        ],
        "relative_minimum_period": "4/(3*sqrt(3))",
        "period_compatibility_rational_value": "4/3",
        "scope": "An exact joined rational model with unequal quadratic "
                 "fields and opposite return phases. Conjugation preserves "
                 "all selected transition entries; the final unweighted "
                 "realization follows from the selection theorem.",
    }


def phase_model_checks():
    """Return JSON-serializable exact certificates, without writing files."""
    one = (F(1), F(0))
    cases = [
        (1, [one, (F(0), F(1))]),
        (3, [one, (F(1, 2), F(1, 2)), (F(-1, 2), F(1, 2))]),
        (4, [one, (F(3, 5), F(2, 5))]),
        (12, [one, (F(-1, 2), F(1, 4)), (F(-1, 2), F(-1, 4))]),
    ]
    models = [_unified_model_check(delta, points, nu)
              for delta, points in cases for nu in (1, 2)]
    return {"odd_cube_lift": _odd_cube_check(), "unified_cosine_models": models,
            "negative_rational_partition": _negative_partition_check(),
            "simultaneous_relative_periods": _simultaneous_period_check(),
            "arithmetic": "Exact Python integers and Fraction rational arithmetic",
            "scope": "Finite certificates supplement the analytic proofs; "
                     "they do not establish the general realization or "
                     "all-time completeness theorems."}


if __name__ == "__main__":
    print(json.dumps(phase_model_checks(), indent=2))


==> anc/verify_pst.py <==
#!/usr/bin/env python3
"""Exact certificates for perfect_state_transfer.tex.
Requires Python 3, NumPy, SciPy and SymPy. No numerical matrix exponential is used.
Run from any directory; reports and graph matrices are written next to this file.
The proofs for arbitrary k and all real times are in the manuscript.
"""
from pathlib import Path
from fractions import Fraction as F
from math import isqrt, lcm
import json
import numpy as np
from scipy.sparse import coo_matrix, eye, save_npz
from scipy.sparse.csgraph import connected_components

OUT = Path(__file__).resolve().parent

def six_seed():
    P = np.roll(np.eye(6, dtype=np.int64), 1, axis=0)
    D = 3*(P-P.T)-(P@P-P.T@P.T)
    a = np.array([1,-1,1,-1,1,-1], dtype=np.int64)
    A = np.block([[D, 3*a[:,None]@np.ones((1,2), dtype=np.int64)],
                  [-3*np.ones((2,1), dtype=np.int64)@a[None,:], np.zeros((2,2), dtype=np.int64)]])
    # Exact spectral interpolation at t=pi/(6 sqrt(3)).
    Af = np.array([[F(int(x)) for x in row] for row in A], dtype=object)
    I = np.array([[F(int(i==j)) for j in range(8)] for i in range(8)], dtype=object)
    A2 = Af@Af
    roots = [0,-12,-48,-108]
    projs = []
    for lam in roots:
        R = I.copy()
        for mu in roots:
            if mu != lam:
                R = R@(A2-mu*I)/F(lam-mu)
        projs.append(R)
    assert np.array_equal(sum(projs), I)
    for lam,R in zip(roots,projs):
        assert np.array_equal(A2@R, lam*R)
    V = projs[0]+F(1,2)*projs[1]-F(1,2)*projs[2]-projs[3]+Af@projs[1]/4+Af@projs[2]/8
    target = np.block([[P,np.zeros((6,2),dtype=np.int64)],
                       [np.zeros((2,6),dtype=np.int64),np.array([[0,-1],[-1,0]])]])
    assert np.array_equal(V, target)
    assert np.array_equal(-np.diag(A@A), [38]*6+[54]*2)
    return A

def nine_certificate():
    A3 = np.array([[0,-1,1],[1,0,-1],[-1,1,0]],dtype=np.int64)
    A0 = np.kron(A3,np.eye(3,dtype=np.int64))+np.kron(np.eye(3,dtype=np.int64),A3)
    R = 2*np.eye(9,dtype=np.int64)
    s = np.array([1,-1,-1,-1],dtype=np.int64)
    R[np.ix_([1,2,7,8],[1,2,7,8])] = np.outer(s,s)-2*np.eye(4,dtype=np.int64)
    assert np.array_equal(R@R,4*np.eye(9,dtype=np.int64))
    assert np.all((R@A0@R)%4 == 0)
    B = R@A0@R//4
    assert np.max(abs(B)) == 1 and np.array_equal(B,-B.T)
    C = np.eye(3,dtype=np.int64)+(A3+A3@A3)//2
    V4 = R@np.kron(C,C)@R
    e = np.eye(9,dtype=np.int64)
    assert np.array_equal(V4[:,0],4*e[:,4])
    assert np.array_equal(V4[:,4],2*(-e[:,1]+e[:,2]+e[:,7]-e[:,8]))
    assert np.array_equal((V4@V4)[:,4],16*e[:,0])
    return {"integer_conjugation_and_transfer_columns":True}


def build_cells(B,s,r):
 s=np.array(s,dtype=np.int64);m=s*s;st=np.r_[0,np.cumsum(m)];n=len(s);N=int(st[-1]);rr=[];cc=[];dd=[]
 for u in range(n):
  for v in range(u+1,n):
   if not B[u,v]:continue
   b=int(B[u,v]);w=abs(b);d=r*w*int(s[v])//int(s[u]);e=r*w*int(s[u])//int(s[v])
   assert d*s[u]==r*w*s[v] and e*s[v]==r*w*s[u]
   assert d<=m[v] and e<=m[u]
   ii=np.repeat(np.arange(m[u]),d)+st[u];jj=np.arange(m[u]*d)%m[v]+st[v]
   rr.extend(ii);cc.extend(jj);dd.extend([1 if b>0 else -1]*len(ii))
   rr.extend(jj);cc.extend(ii);dd.extend([-1 if b>0 else 1]*len(ii))
 K=coo_matrix((np.array(dd,dtype=np.int64),(rr,cc)),shape=(N,N)).tocsr()
 assert K.nnz==len(dd) and max(abs(K.data))==1 and (K+K.T).nnz==0 and not np.any(K.diagonal())
 L=lcm(*map(int,s));W=coo_matrix((np.repeat(L//s,m),(np.arange(N),np.repeat(np.arange(n),m))),shape=(N,n)).tocsr()
 assert (W.T@W-L*L*eye(n,dtype=np.int64)).nnz==0
 assert np.array_equal((K@W).toarray(),r*(W@B))
 assert connected_components(K,directed=False,return_labels=False)==1
 return K,W,st


def arithmetic_boundary_checks():
    import sympy as sp
    I=sp.I
    A3=sp.Matrix([[0,-1,1],[1,0,-1],[-1,1,0]])
    P3=sp.Matrix([[0,1,0],[1,0,1],[0,1,0]])
    A2=sp.Matrix([[0,-1],[1,0]])
    mixed=sp.kronecker_product(I*A2,sp.eye(4))+sp.kronecker_product(sp.eye(2),sp.ones(4)-sp.eye(4))
    examples=[('path3',P3,0,2,sp.pi/sp.sqrt(2),sp.sqrt(2),2,-1),
              ('directed_triangle',I*A3,0,1,2*sp.pi/(3*sp.sqrt(3)),sp.sqrt(3),3,1),
              ('mixed_product',mixed,0,4,sp.pi/2,sp.Integer(2),None,I),
              ('shifted_triangle',I*A3+sp.eye(3)/3,0,1,2*sp.pi/(3*sp.sqrt(3)),sp.sqrt(3),3,None)]
    result=[]
    for name,H,u,v,t,delta,Delta,gamma in examples:
        roots=list(H.eigenvals());Id=sp.eye(H.rows);eu=Id[:,u];ev=Id[:,v]
        proj={}
        for theta in roots:
            E=Id
            for eta in roots:
                if eta!=theta:E=E*(H-eta*Id)/(theta-eta)
            E=sp.simplify(E)
            if E*eu!=sp.zeros(H.rows,1):proj[theta]=E
        c=sp.simplify(sum(proj)/len(proj));betas={}
        for theta,E in proj.items():
            a=E*eu;b=E*ev
            idx=next(i for i,x in enumerate(a) if x!=0)
            beta=sp.simplify(b[idx]/a[idx]);betas[theta]=beta
            assert sp.simplify(b-beta*a)==sp.zeros(H.rows,1)
            assert sp.simplify(beta*sp.conjugate(beta))==1
        assert sp.simplify(sum(proj.values(),sp.zeros(H.rows))*eu)==eu
        theta0=next(iter(proj))
        for theta in proj:
            lhs=sp.simplify(betas[theta]/betas[theta0])
            rhs=sp.simplify(sp.expand_complex(sp.exp(-I*t*(theta-theta0))))
            assert sp.simplify(lhs-rhs)==0
            if Delta:
                conj=sp.simplify(betas[theta].subs(sp.sqrt(Delta),-sp.sqrt(Delta)))
                assert sp.simplify(conj-betas[sp.simplify(2*c-theta)])==0
        phase=sp.simplify(sp.exp(-I*t*theta0)/betas[theta0])
        if gamma is not None:assert sp.simplify(sp.expand_complex(phase-gamma))==0
        z=sp.simplify(sp.expand_complex(sp.exp(-I*t*delta)))
        result.append({'example':name,'support':list(map(str,sorted(proj,key=float))),
                       'gap_generator':str(delta),'spectral_center':str(c),'z':str(z),
                       'exact_projector_transfer_relations':True,'quadratic_conjugation':bool(Delta)})
    return result

def joining_certificate():
    import sympy as sp
    edge=sp.Matrix([[0,-1],[1,0]])
    tri=sp.Matrix([[0,-1,1],[1,0,-1],[-1,1,0]])
    def square(A):return sp.kronecker_product(A,sp.eye(A.rows))+sp.kronecker_product(sp.eye(A.rows),A)
    B=sp.diag(square(edge),square(tri));n=B.rows;P=[0,3,4,8];Q=sp.eye(n)
    Q[1,1]=Q[5,5]=sp.Rational(3,5);Q[1,5]=-sp.Rational(4,5);Q[5,1]=sp.Rational(4,5)
    C=Q*B*Q.T
    assert Q*Q.T==sp.eye(n) and C.T==-C and C*Q==Q*B
    for p in P:assert Q[:,p]==sp.eye(n)[:,p]
    seen={0};todo=[0]
    while todo:
        u=todo.pop()
        for v in range(n):
            if C[u,v] and v not in seen:seen.add(v);todo.append(v)
    assert len(seen)==n
    X=sp.eye(n);Y=sp.eye(n)
    for degree in range(n):
        assert X.extract(P,P)==Y.extract(P,P)
        assert X.extract(P[:2],P[2:])==sp.zeros(2)
        X=C*X;Y=B*Y
    return {'dimension':n,'selected_coordinates':P,'exact_orthogonal_conjugation':True,
            'fixed_selected_coordinates':True,'connected_support':True,
            'selected_moments_checked_through':n-1,
            'scope':'Exact joining certificate; the all-time conclusion follows from conjugation and the final unweighted realization from the selection theorem.'}

def singleton_and_phase_checks():
    """Check an empty product and a lift whose input returns with phase -1.

    The input oriented edge has return amplitude cos(t), with projective
    period pi. Its Cartesian square, lifted with r=2, must have return
    amplitude cos(2t)^2 and minimum projective period pi/2.
    """
    from verify_schedules import kernel
    weights, factors = kernel([(F(1), F(0))], 1)
    assert weights == [F(2, 3), F(1, 3)] and factors == []
    edge = np.array([[0, -1], [1, 0]], dtype=np.int64)
    B = np.kron(edge, np.eye(2, dtype=np.int64)) + np.kron(np.eye(2, dtype=np.int64), edge)
    checks = []
    for selected, sizes in [([0], [1, 2, 2, 2]), ([0, 3], [1, 2, 2, 1])]:
        K, W, starts = build_cells(B, np.array(sizes, dtype=np.int64), 2)
        e = np.zeros(K.shape[0], dtype=np.int64)
        e[0] = 1
        v1 = K @ e
        v2 = K @ v1
        v3 = K @ v2
        # The local minimal polynomial of iK is x(x^2-16).
        assert np.array_equal(v3 + 16*v1, np.zeros_like(e))
        assert -v2[0] == 8
        # The local spectral weights at -4, 0, 4 are 1/4, 1/2, 1/4.
        # At t=pi/4 the exact column is e + K^2 e / 8.
        column = [F(int(8*e[j] + v2[j]), 8) for j in range(len(e))]
        target_cell = list(range(int(starts[3]), int(starts[3]) + sizes[3]**2))
        expected = [F(1, sizes[3]) if j in target_cell else F(0) for j in range(len(e))]
        assert column == expected
        assert sum(x*x for x in column) == 1
        if len(selected) == 1:
            assert max(map(abs, column)) == F(1, 2)
        else:
            assert column[int(starts[3])] == 1
        checks.append({'selected_quotient_vertices': selected, 'vertices': K.shape[0],
                       'input_minimum_projective_period': 'pi',
                       'input_return_phase': -1, 'r': 2,
                       'lifted_local_eigenvalues': [-4, 0, 4],
                       'lifted_local_spectral_weights': ['1/4', '1/2', '1/4'],
                       'lifted_return_amplitude': 'cos(2t)^2',
                       'lifted_minimum_projective_period': 'pi/2',
                       'exact_column_at_pi_over_4': list(map(str, column))})
    return {'empty_product_weights': list(map(str, weights)), 'phase_sensitive_lifts': checks,
            'scope': 'Exact boundary examples. The all-time statements follow from the displayed return amplitude and the cell-amplitude formula.'}

def main():
    A=six_seed()
    B=np.kron(A,np.eye(8,dtype=np.int64))+np.kron(np.eye(8,dtype=np.int64),A)
    sizes={
      6:[[1,3,1,3,1,3,3,3],[3,1,3,1,3,1,3,3],[1,3,1,3,1,3,3,3],[3,1,3,1,3,1,3,3],
         [1,3,1,3,1,3,3,3],[3,1,3,1,3,1,3,3],[3,3,3,3,3,3,1,1],[3,3,3,3,3,3,1,1]],
      5:[[1,6,2,3,2,6,6,6],[6,1,6,2,3,2,6,6],[2,6,1,6,2,3,6,6],[3,2,6,1,6,2,6,6],
         [2,3,2,6,1,6,6,6],[6,2,3,2,6,2,3,3],[6,6,6,6,6,3,2,2],[6,6,6,6,6,3,2,2]]}
    report={'six_seed_exact_exponential_certificate':True,'lifts':{}}
    for k,r,order,edges in [(6,1,400,4896),(5,2,1315,30376)]:
        s=np.array(sizes[k],dtype=np.int64).reshape(-1)
        K,W,st=build_cells(B,s,r)
        assert K.shape==(order,order) and K.nnz==2*edges
        selected=[j for j in range(6) if s[9*j]==1]
        assert selected==list(range(k))
        pairs={w:sorted({tuple(sorted([int(s[u]),int(s[v])])) for u in range(64) for v in range(u+1,64) if abs(B[u,v])==w}) for w in [1,3]}
        info={'vertices':order,'edges':edges,'r':r,'ports':[int(st[9*j]) for j in selected],
              'square_root_cell_sizes':sizes[k],'edge_size_pairs':pairs,
              'exact_integer_intertwining':True,'connected_unweighted_oriented':True,
              'selected_quotient_targets_are_exactly_singleton_targets':True}
        report['lifts'][str(k)]=info
        save_npz(OUT/f'oriented_class{k}.npz',K)
    from verify_schedules import schedule_checks, frame_D7, low_degree_checks, rational_partition_checks, compact_gaussian_frame_check
    schedules={'polynomials':schedule_checks(),'quadratic_frame':frame_D7(),'low_degree_kernels':low_degree_checks(),'rational_time_partitions':rational_partition_checks(),'compact_gaussian_frame':compact_gaussian_frame_check()}
    (OUT/'schedule_certificate.json').write_text(json.dumps(schedules,indent=2))
    report['schedule_certificates']={'all_pairwise_zeros_exact':True,'quadratic_frame_dimension':schedules['quadratic_frame']['dimension'],'polynomial_degrees':[x['degree'] for x in schedules['polynomials']]}
    report['low_degree_support_counts']=[{'k':x['class_size'],'local_support_size':x['unweighted_local_support_size']} for x in schedules['low_degree_kernels']]
    report['rational_time_partitions']=[{'Delta':x['Delta'],'block_sizes':x['block_sizes'],'exact_coset_partition':x['exact_coset_partition']} for x in schedules['rational_time_partitions']]
    report['compact_gaussian_frame']={k:v for k,v in schedules['compact_gaussian_frame'].items() if k!='orbit_frame'}
    report['simultaneous_joining']=joining_certificate()
    report['nine_vertex']=nine_certificate()
    report['arithmetic_boundary_checks']=arithmetic_boundary_checks()
    report['singleton_and_phase_checks']=singleton_and_phase_checks()
    from verify_phase_models import phase_model_checks
    report['phase_model_checks']=phase_model_checks()
    report['scope']='Exact finite algebraic checks. The exact schedule characterization, all-time completeness, and the imaginary-quadratic arithmetic bound are proved analytically in the manuscript.'
    (OUT/'verification_report.json').write_text(json.dumps(report,indent=2))
    print(json.dumps({k:({j:{a:b for a,b in val.items() if a in ["vertices","edges","ports","r"]} for j,val in v.items()} if k=='lifts' else v) for k,v in report.items() if k in ['lifts','arithmetic_boundary_checks','scope']},indent=2))

if __name__=='__main__': main()


==> anc/verify_schedules.py <==
from fractions import Fraction as F
from math import isqrt,lcm
import json
from pathlib import Path

def mul(z,w,D):
 a,b=z;c,d=w;return a*c-D*b*d,a*d+b*c

def power(z,n,D):
 w=(F(1),F(0))
 for _ in range(n):w=mul(w,z,D)
 return w

def cosine_product(a,b):
 c=[F(0)]*(len(a)+len(b)-1)
 for j,x in enumerate(a):
  for k,y in enumerate(b):
   c[j+k]+=x*y/2;c[abs(j-k)]+=x*y/2
 return c

def kernel(points,D):
 assert len(set(points))==len(points) and points[0]==(F(1),F(0))
 assert all(a*a+D*b*b==1 for a,b in points)
 coeff=[F(2,3),F(1,3)];factors=[]
 for j in range(len(points)):
  for k in range(j+1,len(points)):
   z=mul(points[j],(points[k][0],-points[k][1]),D)
   n=1;w=z
   while w[0]>=0:n+=1;w=mul(w,z,D)
   c=w[0];factor=[F(0)]*(n+1);factor[0]=-c/(1-c);factor[n]=1/(1-c)
   coeff=cosine_product(coeff,factor)
   factors.append({'j':j,'k':k,'n':n,'real_part':str(c)})
 assert coeff[0]>0 and coeff[1]>0 and all(b>=0 for b in coeff) and sum(coeff)==1
 for j in range(len(points)):
  for k in range(len(points)):
   z=mul(points[j],(points[k][0],-points[k][1]),D);w=(F(1),F(0));value=F(0)
   for b in coeff:value+=b*w[0];w=mul(w,z,D)
   assert value==int(j==k)
 return coeff,factors

def squares(n):
 for a in range(isqrt(n),-1,-1):
  for b in range(isqrt(n-a*a),-1,-1):
   for c in range(isqrt(n-a*a-b*b),-1,-1):
    d=isqrt(n-a*a-b*b-c*c)
    if a*a+b*b+c*c+d*d==n:return [a,b,c,d]
 raise AssertionError

def dot(a,b):return sum(x*y for x,y in zip(a,b))
def mm(a,b):return [[dot(row,col) for col in zip(*b)] for row in a]
def tr(a):return list(map(list,zip(*a)))

def rotation(D):
 a,b,c,d=squares(D)
 L=[[a,-b,-c,-d],[b,a,-d,c],[c,d,a,-b],[d,-c,b,a]]
 J=[[F(0) for _ in range(8)] for _ in range(8)]
 for i in range(4):
  for j in range(4):J[i][j+4]=-L[i][j];J[j+4][i]=L[i][j]
 assert mm(J,J)==[[F(-D*(i==j)) for j in range(8)] for i in range(8)]
 assert J==[[-v for v in row] for row in tr(J)]
 return J

def frame_D7():
 D=7;points=[(F(1),F(0)),(F(-3,4),F(1,4))]
 weights,factors=kernel(points,D)
 assert weights==[F(8,21),F(11,21),F(2,21)]
 J=rotation(D);u=[];blocks=[]
 for m,b in enumerate(weights):
  if not b:continue
  v=[F(a,b.denominator) for a in squares(b.numerator*b.denominator)]
  v += [F(0)]*(4-len(v))
  if m:v += [F(0)]*4
  assert dot(v,v)==b
  idx=len(u);blocks.append((idx,m,v));u.extend(v)
 n=len(u);assert n==20
 A=[[F(0) for _ in range(n)] for _ in range(n)]
 for start,m,v in blocks:
  if m:
   for i in range(8):
    for j in range(8):A[start+i][start+j]=m*J[i][j]
 X=[]
 for z in points:
  x=u[:]
  for start,m,v in blocks:
   if m:
    a,b=power(z,m,D)
    for i in range(8):x[start+i]=a*v[i]+b*dot(J[i],v)
  X.append(x)
 assert [[dot(x,y) for y in X] for x in X]==[[1,0],[0,1]]
 Q=[[F(int(i==j)) for j in range(n)] for i in range(n)]
 B=[row[:] for row in A]
 for j,x in enumerate(X):
  y=[dot(row,x) for row in Q];v=y[:];v[j]-=1;norm=dot(v,v)
  if not norm:continue
  vQ=[dot(v,col) for col in zip(*Q)];Bv=[dot(row,v) for row in B]
  Q=[[Q[a][b]-2*v[a]*vQ[b]/norm for b in range(n)] for a in range(n)]
  B=[[B[a][b]+2*(v[a]*Bv[b]-Bv[a]*v[b])/norm for b in range(n)] for a in range(n)]
 assert mm(Q,tr(Q))==[[F(int(i==j)) for j in range(n)] for i in range(n)]
 for j,x in enumerate(X):assert [dot(row,x) for row in Q]==[int(i==j) for i in range(n)]
 assert mm(B,Q)==mm(Q,A)
 scale=lcm(*(q.denominator for row in B for q in row))
 return {'Delta':D,'points':[[str(x),str(y)] for x,y in points],'weights':list(map(str,weights)),
         'dimension':n,'denominator_scale':str(scale),'rotation_block':[[int(x) for x in row] for row in J],
         'integer_skew_seed':[[str(int(scale*x)) for x in row] for row in B],
         'orthogonal_change':[[str(x) for x in row] for row in Q],
         'orbit_frame':[[str(x) for x in row] for row in X],
         'exact_orthonormality_and_intertwining':True}

def schedule_checks():
 cases=[]
 z=(F(3,5),F(4,5))
 for k in [3,7]:cases.append((f'gaussian_powers_{k}',1,[power(z,j,1) for j in range(k)]))
 omega=(F(1,2),F(1,2));six=[power(omega,j,3) for j in range(6)];eta=(F(1,7),F(4,7))
 for k in [7,9]:cases.append((f'six_rational_plus_{k-6}_irrational',3,six+[power(eta,j,3) for j in range(1,k-5)]))
 cases.append(('quadratic_7_pair',7,[(F(1),F(0)),(F(-3,4),F(1,4))]))
 out=[]
 for name,D,points in cases:
  coeff,factors=kernel(points,D)
  out.append({'name':name,'Delta':D,'class_size':len(points),'degree':len(coeff)-1,
              'points':[[str(a),str(b)] for a,b in points],'weights':list(map(str,coeff)),'factors':factors,
              'positive_constant_and_frequency_one':True,'all_pairwise_zeros_exact':True})
 return out

def poly_mul(a,b):
    out = [F(0)]*(len(a)+len(b)-1)
    for j,x in enumerate(a):
        for k,y in enumerate(b): out[j+k] += x*y
    return out
def chebyshev(n):
    arr = [[F(1)], [F(0),F(1)]]
    for k in range(2,n+1):
        p = [F(0)]+[2*x for x in arr[-1]]
        for j,x in enumerate(arr[-2]): p[j] -= x
        arr.append(p)
    return arr[:n+1]
def coeffs(k,c):
    T = chebyshev(k-1)
    cjs = [sum(a*c**j for j,a in enumerate(t)) for t in T]
    g = [F(1)]
    for j in range(1,k): g = poly_mul(g, [-cjs[j],F(1)])
    norm = sum(g)
    g = [v/norm for v in g]
    out = [F(0)]*k
    for j in range(k-1,-1,-1):
        out[j] = g[j]/T[j][-1]
        for i,x in enumerate(T[j]): g[i] -= out[j]*x
    assert not any(g) and sum(out) == 1
    return out

def low_degree_checks():
    checks=[]
    for k,t in [(2,F(2)),(3,F(2)),(4,F(1001,1000)),(5,F(727,1000)),(7,F(241,500)),(10,F(13,40))]:
        z=((1-t*t)/(1+t*t),2*t/(1+t*t))
        assert z[0]*z[0]+z[1]*z[1]==1 and z[0] not in (-1,0,1)
        weights=coeffs(k,z[0]);assert len(weights)==k and all(w>0 for w in weights)
        for j in range(1,k):
            assert sum(w*power(z,j*m,1)[0] for m,w in enumerate(weights))==0
        spectral={m:weights[abs(m)]/(1 if m==0 else 2) for m in range(1-k,k)}
        convolution={}
        for a,x in spectral.items():
            for b,y in spectral.items():convolution[a+b]=convolution.get(a+b,F(0))+x*y
        assert sorted(convolution)==list(range(2-2*k,2*k-1))
        assert len(convolution)==4*k-3 and all(x>0 for x in convolution.values()) and sum(convolution.values())==1
        checks.append({'class_size':k,'tan_half_alpha':str(t),'cosine_coefficients':list(map(str,weights)),
                       'exact_gram_zeros':True,'weighted_support_size':2*k-1,
                       'unweighted_local_support_size':len(convolution),
                       'positive_spectral_convolution':{str(m):str(w) for m,w in sorted(convolution.items())}})
    return checks

if __name__=='__main__':
 out=Path(__file__).resolve().parent
 checks=schedule_checks();print([(x['name'],x['degree']) for x in checks],flush=True)
 frame=frame_D7();print('frame',frame['dimension'],'scale digits',len(frame['denominator_scale']),flush=True)
 (out/'schedule_certificate.json').write_text(json.dumps({'polynomials':checks,'quadratic_frame':frame,'low_degree_kernels':low_degree_checks()},indent=2))


def rational_partition_checks():
    """Exact field-level witnesses for the rational-time partition theorem."""
    out=[]
    for D,omega,w,zeta,parts in [
        (1,(F(0),F(1)),4,(F(3,5),F(4,5)),[4,2,1]),
        (3,(F(1,2),F(1,2)),6,(F(1,7),F(4,7)),[6,5,4,3,2,1]),
        (7,(F(-1),F(0)),2,(F(-3,4),F(1,4)),[2,1,2])]:
        roots={power(omega,j,D) for j in range(w)}
        assert len(roots)==w and zeta not in roots
        assert mul(zeta,(zeta[0],-zeta[1]),D)==(1,0)
        groups=[[mul(power(zeta,j,D),power(omega,a,D),D) for a in range(k)] for j,k in enumerate(parts)]
        points=[z for g in groups for z in g]
        owner=[j for j,g in enumerate(groups) for _ in g]
        assert len(set(points))==len(points) and points[0]==(1,0)
        relations=[]
        for a,z in enumerate(points):
            row=[]
            for b,v in enumerate(points):
                ratio=mul(v,(z[0],-z[1]),D)
                related=ratio in roots
                assert related==(owner[a]==owner[b])
                row.append(int(related))
            relations.append(row)
        out.append({'Delta':D,'root_group_order':w,'block_sizes':parts,
                    'points':[[str(a),str(b)] for a,b in points],
                    'rational_time_relation':relations,'exact_coset_partition':True})
    return out


def compact_gaussian_frame_check():
    k=3;D=1;z=(F(-3,5),F(4,5));weights=coeffs(k,z[0])
    J=[[F(x) for x in row] for row in [[0,-1,0,0],[1,0,0,0],[0,0,0,-1],[0,0,1,0]]]
    assert mm(J,J)==[[-int(i==j) for j in range(4)] for i in range(4)]
    vectors=[]
    for w in weights:
        v=[F(a,w.denominator) for a in squares(w.numerator*w.denominator)]
        v += [F(0)]*(4-len(v))
        assert len(v)==4 and dot(v,v)==w
        vectors.append(v)
    X=[]
    for j in range(k):
        x=vectors[0][:]
        for m in range(1,k):
            a,b=power(z,j*m,D);v=vectors[m]
            x += [a*v[i]+b*dot(J[i],v) for i in range(4)]
        X.append(x)
    assert len(X[0])==4*k
    assert [[dot(x,y) for y in X] for x in X]==[[int(i==j) for j in range(k)] for i in range(k)]
    return {'class_size':k,'dimension':len(X[0]),'exact_rational_orthonormal_frame':True,
            'orbit_frame':[[str(v) for v in x] for x in X]}

